Managing target of opportunity (ToO) observations at Observatorio Astrof\'isico de Javalambre (OAJ)

The Observatorio Astrof\'isico de Javalambre (OAJ) is a Spanish astronomical ICTS (Unique Scientific and Technical Infrastructures) located in the Sierra de Javalambre in Teruel (Spain). It has been particularly conceived for carrying out large-sky multi-filter surveys. As an ICTS, the OAJ offers Open Time to the astronomical community, offering more than 25% through Legacy Surveys, Regular Programs (RP) and Director discretionary time (DDT). Regarding the RP, a new call for proposals is made public each semester accepting only proposals under the modality of Target of Opportunity (ToO). This contribution summarizes how ToOs are managed at OAJ presenting the different applications designed and implemented at the observatory to deal with them: the Proposal Preparation portal (to request observing time), the Phase2 Observing tool and the submitphase2 web service (to trigger the ToOs), the TAC Tracking portal (for telescope operators to support the observations) and the TACData portal (to publish and offer the images and their data products).

==> AdassChecks.py <==
#
#                       A d a s s  C h e c k s . p y
#
#  This is the code for a module that contains a number of checking
#  routines that are potentially used by a number of scripts involved in
#  editing the ADASS proceedings. Over time the interfaces to these routines
#  have evolved to make the routines more flexible, generally through the
#  addition of optional parameters. A number of these routines take one or more
#  of a fairly standard set of optional parameters.
#
#  Common optional parameters:
#     TexFileName can be used to supply the name of the .tex file, instead
#                 of assuming it will be the paper name with a .tex extension.
#     BatchMode   can be set true to indicate the routine is being called from
#                 a batch program and should not print out diagnostics as it
#                 might if it were run more interactively. Usually, if BatchMode
#                 is true, diagnostics can be appended to a list such as
#                 Problems, also passed as an optional argument.
#     Problems    can be used to pass a list of strings, to which the routine
#                 can add descriptions of any problems it encounters.
#     Warnings    can be used to pass a list of strings, to which the routine
#                 can add warnings about any questionable issues it encounters.
#
#
#  VerifyRefs (Paper,AllowBibitems = True,TexFileName = "",BibFileName = "",
#                                       Problems = None, Warnings = None)
#     Checks that the references used in the main .tex file and those
#     in the .bib file are consistent. It accepts references defined in the
#     .tex file using \bibitem for purposes of consistency checking, but
#     warns about these. This can be controlled using the optional parameter
#     AllowBibItems. BibFileName can optionally be used to explicitly specify
#     the name of the .bib file.
#
#  VerifyEps (Paper,TexFileName = "",Problems = None,Warnings = None)
#     Checks that any graphics files used in the main .tex file are
#     supplied, and that any graphics files supplied are used by the
#     main .tex file.
#
#  CheckPackages (Paper,TexFileName = "",Problems = None)
#     Checks any packages used by the main .tex file, and notes the use of
#     any standard packages - these can be included, but it's unnecessary -
#     and warns about any non-standard packages.
#
#  GetBibFileRefs (BibFileName,BatchMode = False)
#     Returns a list of strings giving the names of the various references
#     defined in the named .bib file.
#
#  TrimBibFile (Paper,Keep = True)
#     Looks in the .bib file used by the main .tex file and comments out
#     any unused references. It assumes the .bib file has the same name as
#     the common .bib file returned by GetBibFileName(). If the optional
#     Keep argument is False, the unused references are deleted rather than
#     just commented out.
#
#  GetAuthors (Paper,Notes,TexFileName = "")
#     Looks in the main .tex file and generates a list of the authors
#     suitable for generating \aindex entries.
#
#  FixCharacters (Line,LineNumber,Encoding = "Latin1")
#     Replaces any of the common non-printable accented characters in a line
#     with the LaTeX equivalent sequence and returns the corrected line.
#
#  CheckCharacters (Line,LineNumber,Problems = None,Encoding = "Latin1")
#     Is a version of FixCharacters that only checks for non-printable
#     characters rather than actually fixing them.
#
#  CheckRunningHeads (Paper,TexFileName = "",Problems = None)
#     Checks for a number of common errors in the way the running heads
#     for the paper are specified using \markboth.
#
#  GetArchiveList (Path,Paper)
#     Looks in the specified path for any archive file that might be being
#     used for the specified paper and returns a list of such files.
#
#  GetArchiveTime (Filename,FileList = None)
#     Returns the latest modification date (as a time in seconds since the
#     epoch) of any file contained in the named archive file. If passed an
#     optional list, it will add the names of all the files it finds to that
#     list.
#
#  GetBibFileName() returns a string giving the name of the common .bib
#     file used for all the papers, eg "adassXXVreferences.bib".
#
#  AuthorChars (Author) returns a simplified version of an author's surname,
#     with any accenting LaTeX directives removed.
#
#  GetConferenceNumber() returns a string with the Romal numerals for the
#     current ADASS conference, eg "XXV".
#
#  GetEditors() returns a string giving the names of the editors of the
#     current Proceedings, in a form suitable for a .bib file entry.
#
#  GetVolume() returns the number of the current ADASS volume - the ASP
#     volume number, as needed by a .bib file entry.
#
#  CheckCite (Paper,TexFileName = "",Problems = None)
#     Checks to see if the specified paper is using any \cite commands
#     instead of the preferred comamnds \citep, \citet etc.
#
#  GetFileEncoding (TexFileName,Result,Report)
#     Returns a list of possible character encodings used by the .tex file.
#
#  Author(s): Keith Shortridge (keith@knaveandvarlet.com.au)
#
#  History:
#     16th Feb 2016. Now checks for all natbib \cite options. KS.
#     19th Feb 2016. Added GetAuthors() (and AuthorScanCallback()). KS.
#     22nd Feb 2016. Fixed recently introduced problem generating message
#                    about a "\cite" reference. TrimBibFile() is now a
#                    little cleverer about locating the end of an entry. KS.
#     29th Feb 2016. Added FixCharacters(). KS.
#      1st Mar 2016. Had managed to lose the test for lower case initial
#                    letters (generally an indication something has gone
#                    wrong) in GetInitial(). Fixed. KS.
#      3rd Mar 2016. AuthorScanCallback() now allows for forced line-breaks -
#                    "\\" or "\\*". KS.
#      4th Mar 2016. Added GetArchiveTime(). Also fixed a problem where
#                    TrimBibFile() was not stripping blanks from the ends of
#                    references before comparing them. Really, RefScanCallback()
#                    should return references ready stripped, which would 
#                    allow both RefCheck() and TrimBibFile() to get rid of
#                    a number of calls to strip(). KS.
#      7th Mar 2016. Added GetArchiveList(). KS.
#      8th Mar 2016. GetArchiveTime() no longer fails if an archive contains
#                    links to files that don't exist. KS.
#     29th Mar 2016. Fixed diacritical tilde problem in author names. KS.
#      1st Apr 2016. Added GetBibFileName() and CheckPackages(). KS.
#      4th Apr 2016. Added AuthorChars(), GetConferenceNumber(), Editors() and
#                    Volume(). KS.
#      6th Apr 2016. Corrected a couple of .index() calls that should have
#                    been .find(), so they don't raise exceptions if the string
#                    isn't found. KS.
#      7th Apr 2016. Improved parsing in GetBibFileRefs() so it can handle
#                    cases where the reference type and name are not all
#                    specified on the first line of the reference. 
#                    TrimBibFile() still has problems with such files, but at
#                    least it now prints out a warning when this happens. KS.
#     28th Apr 2016. Fixed problem in author list parsing caused by extraneous
#                    trailing blanks, which was generating an erroneous 
#                    possible missing comma warning. KS.
#      7th May 2016. Added check for upper case characters in body of surname
#                    when collecting author names. KS. 
#      8th May 2016. The author name scan code now tries to spot both the
#                    'Spanish surname' case and the 'on behalf of the team'
#                    case, and makes a note of a possible problem. KS.
#     23rd May 2016. RefCheck no longer complains that a .eps file is not
#                    used if the .tex file does use it but has allowed the 
#                    extension to default to .eps. KS.
#     24th May 2016. Now allows 'le' as part of a surname. KS.
#      7th Jun 2016. Now checks for surnames that don't seem to have any
#                    associated initials. KS.
#     14th Sep 2016. VerifyEps() now returns an overall status value and takes
#                    an optional main .tex file name. The same change has been
#                    made for CheckPackages(). KS.
#     18th Sep 2016. VerifyRefs() now takes a number of additional optional
#                    arguments, and returns an overall status value. The
#                    GetAuthors() routine now also takes an optional main
#                    TeX file name. KS.
#     20th Sep 2016. Added CheckCharacters() and CheckRunningHeads() and
#                    CheckCite(). KS.
#     23rd Sep 2016. Check on author names now no longer complains about
#                    the capital in Scottish names like MacDonald. KS.
#     23rd Nov 2016. Modified the conference details so they apply to the
#                    2016 Trieste conference. KS.
#     27th Nov 2016. GetArchiveTime() now allows for spaces and quotes in the
#                    names of archive files or their directories. Also now 
#                    ignores __MACOSX files when counting files to see if there
#                    is just a single sub-directory at top level. KS.
#      9th Dec 2016. Added support for 'batch mode' operation - eg when
#                    used by PaperCheckBatch.py - to VerifyRefs() and to
#                    VerifyEps(), CheckCharacters(), CheckPackages(),
#                    CheckCite(), GetTexFileRefs() and CheckRunningHeads(). KS.
#     10th Dec 2016. CheckPackages() now allows "./asp2014". KS.
#     19th Dec 2016. GetArchiveTime() can now optionally return a list of the
#                    files in the archive and ignores the dates on any files
#                    that are directories. (It really ought to do a proper
#                    recursive search through the file structure.) KS.
#     18th Feb 2017. Changed the mapping of the unprintable character 0xd5.
#                    See comments to FixCharacters{} for more detail. KS.
#     25th Mar 2017. VerifyRefs() and TrimBibFile() now use the new routine
#                    FindBibFile() to fall back on <paper>.bib as the name
#                    for the .bib file if the standard .bib file cannot be
#                    found. KS.
#     14th Jul 2017. VerifyEps() now checks for file names that match but only
#                    if case is ignored. KS.
#     16th Jul 2017. RunningHeadsCallback() now checks the running title against
#                    that from the current template and the older template. KS.
#     17th Jul 2017. VerifyEps() now checks subdirectories as well as the
#                    default directory for graphics files. If graphics files
#                    are in subdirectories, it regards this as a problem. The
#                    highlighting used for problem logging in this routine is
#                    now a little more consistent. KS.
#     24th Jul 2017. GetBibFileRefs() now checks for - and ignores - unexpected
#                    entry types. Updated the routine descriptions at the start
#                    of this file to include the various optional parameters
#                    that have been added over time. VerifyEps() now checks for
#                    files specified in the .tex file with leading "./", and
#                    now checks for image files used more than once in the
#                    .tex file. Improved the way VerifyRefs() handles the case
#                    where a .bib file is supplied, but the .tex file has a
#                    \bibliography entry that specifies the wrong name. KS.
#     25th Jul 2017. Improved VerifyRefs() diagnostics where a .tex file has
#                    no citations at all. Discovered BibTeX doesn't ignore
#                    unexpected entry types, so now GetBibFileRefs() only warns
#                    about them. The original problem ignoring them was supposed
#                    to solve is now solved by resetting the parser on lines
#                    that start with '@'. KS.
#     26th Jul 2017. Corrected spacing in "will default to .eps" message. Now
#                    tries to pick the case where an author name has been given
#                    with the surname first instead of last. FindBibFile() now
#                    looks for any .bib file in the directory if it cannot find
#                    the one it expects, and reports on what it found. The
#                    code that checks author names now allows 'da' as part of
#                    a surname - eg "da Silva". KS.
#      9th Aug 2017. TrimBibFile() was putting out a misleading message when
#                    deleting (not commenting) unused entries. Fixed. KS.
#     10th Aug 2017. The code handling author names now allows 'di' as part of
#                    a surname - eg "di Marco". KS.
#     13th Aug 2017. Added GetFileEncoding(). Substantial changes to the code
#                    for FixCharacters() and CheckCharacters() to support the
#                    use of UTF-8 Unicode characters and the old Mac OS Roman
#                    encodings as well as the original ASCII with LATIN-1
#                    extended characters. (I now understand the problem with
#                    the 0xd5 character - see 18th Feb 2017. The files using
#                    this as an apostrophe were using Mac Roman encoding.) KS.
#     15th Aug 2017. Converted to run under Python3, using 2to3 and some minor
#                    reformatting of lines to keep to 80 characters. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. Had to modify the code
#                    in VerifyEps() that used os.path.walk (deprecated under
#                    Python 3) to use os.walk instead. Tested under 2.7 and
#                    under 3.6. KS.
#     18th Aug 2017. Modified the Unicode equivalence dictionary so all Greek
#                    letters - which are math mode in LaTeX - are enclosed in
#                    $..$ symbols. Realised GetArchiveList() also used
#                    os.path.walk() and needed re-working for Python 3. KS.
#     31st Oct 2017. Code was not waiting properly for os.popen() commands to
#                    complete. This only showed up when run under Python 3, and
#                    has been fixed by adding the required close() calls. KS.
#      2nd Nov 2017. Added ExtractArchive(), CollapseDir() and LocateTexFile(),
#                    all of which are utilities useful for looking at unknown
#                    archive files. KS.
#      3rd Nov 2017. Added GetTitle(), AuthorSurname() and GetLatestFileDate().
#                    Also added the RunCommand() utility routine. KS.
#      5th Nov 2017. Added CheckPaperName(). KS.
#     12th Nov 2017. VerifyRefs() was printing one blank line even in batch
#                    mode. So was VerifyEps(). Fixed. FixCharacters() and
#                    CheckCharacters() could fail if passed unprintable chars
#                    in ASCII encoding. Also fixed. KS.
#     24th Nov 2017. Trapped output coming from FindBibFile() when called from
#                    VerifyRefs(), even in batch mode. KS.
#     25th Nov 2017. Added CheckTemplateLines(). KS.
#     28th Nov 2017. Added SubjectIndexEntries(). KS.
#      1st Dec 2017. LocateTexFile() will now accept any .tex file that
#                    contains the PaperID somewhere in its name. CollapseDir()
#                    will now also expand intermediate archive files, and now
#                    can return the names or removed directories and archives
#                    if passed lists for this purpose. KS.
#     17th Jun 2019  Prepare file for ADASS 2019 JdP.

from __future__ import (print_function,division,absolute_import)

import sys
import string
import os
import tempfile
import shutil
import subprocess

import TexScanner

# ------------------------------------------------------------------------------

#                 A d a s s  C o n f e r e n c e  D e t a i l s
#
#  These should be the only items in the ADASS proceedings Python modules that
#  needs to be changed from year to year. (Note that these are not used by the
#  PaperCheck.py script distributed with the manuscript instructions. They are
#  used by the various utility scripts used in the editing process for the
#  proceedings.)

__AdassConference__ = "XXXII"

__AdassEditors__    = "Pizzo,~R. and Deul,~E. and Mol,~J. and de Plaa,~J. and Verkouter,~H. and Williams,~R."

__AdassVolume__     = "TBD"

# ------------------------------------------------------------------------------

#                   G e t  C o n f e r e n c e  N u m b e r
#
#   Returns the ADASS conference number in Roman numerals.

def GetConferenceNumber() :

   return __AdassConference__
   
# ------------------------------------------------------------------------------

#                         E d i t o r s
#
#   Returns a string giving the typeset names of the editors of the ADASS
#   proceedings in a form suitable for a BibTeX entry.

def Editors() :

   return __AdassEditors__
   
# ------------------------------------------------------------------------------

#                         V o l u m e
#
#   Returns a string giving the volume number for the ADASS proceedings in 
#   a form suitable for a BibTeX entry.

def Volume() :

   return __AdassVolume__
   
# ------------------------------------------------------------------------------

#                      G e t  B i b  F i l e  N a m e
#
#  GetBibFileName() returns the name of the common ADASS .bib file being used.
#  Conventionally, this varies depending on the conference number, being
#  "adass<conf>references.bib", where <conf> is the conference number in
#  Roman numerals.

def GetBibFileName() :

   return ("adass" + __AdassConference__ + "references.bib")

# ------------------------------------------------------------------------------

#                         E x t r a c t  R e f s
#
#  ExtractRefs() is a utility routine for VerifyRefs() which looks at a list
#  of the words found in a LaTeX \cite -type directive and returns the
#  list of what seem to be the actual references - it assumes these are
#  in the first non-optional argument (in {braces}) and are separated by
#  commas.

def ExtractRefs (Words) :
   Refs = ""
   for Word in Words[1:] :
      if (Word != "") :
         if (Word[0] == '{') :
            Refs = Word.strip("{}")
            Refs.replace(" ","")
            RefList = Refs.split(",")
            break
   return Refs

# ------------------------------------------------------------------------------

#                        G e t  B i b  F i l e  R e f s
#
#   Looks in the current directory for the  specified .bib file, and
#   returns a list of all the references it defines.

def GetBibFileRefs (BibFileName,BatchMode = False):

   #  Later versions of Python have better support for enums, but this
   #  works on old versions too.
   
   def enum(**enums):
      return type('Enum', (), enums)
   
   #  These parse states are fairly simplisitic, and really assume that
   #  the bib file is valid and laid out in a relativly straightforward way.
   #  Most files will just have a line at the start of each reference
   #  @type{name,
   #  and in this case we go through all the states in the one line.
   #  If the file starts with
   #  @type{
   #     name,
   #  then the first line will take us from needing an @ to needing a 
   #  comma, and the second line will provide the reference and move us
   #  back to needing an @. 
   #  If the file starts with
   #  @type
   #     {name,
   #  or even
   #  @type
   #  {
   #      name,
   #  Then successive lines take us to needing a brace, then needing a 
   #  comma, then getting the reference and back to needing an @.
   #  Anything else it won't handle properly. And it won't pick up cases
   #  where there's someting before the '@' on a line, and will get confused
   #  if the reference is incomlete, without a closing brace, say.
   
   States = enum(NEED_AT = 0, NEED_BRACE = 1, NEED_COMMA = 2)
   
   #  The set of expected entry types
   
   ExpectedTypes = ["article","book","booklet","conference","inbook",
                  "incollection","inproceedings","manual","mastersthesis",
                  "misc","phdthesis","proceedings","techreport","unpublished"]
   
   BibFileRefs = []
   State = States.NEED_AT
   Found = False
   if (os.path.exists(BibFileName)) :
      BibFile = open(BibFileName,mode='r')
      
      for BibFileLine in BibFile :
      
         #  There are some odd .bib fies around that this code doesn't parse
         #  properly, and we can end up still looking for something in a
         #  reference definition when we hit a line that starts with '@'.
         #  It's more likely that we've mis-parsed the file than that
         #  there is such a line in the middle of a legitimate reference,
         #  so we restart at this point.
         
         if (BibFileLine.strip().startswith('@')) : State = States.NEED_AT
      
         #  In most cases, we'll be looking for the '@' that starts a
         #  reference definition, and will find all we need on the one line.
         #  If not, we end up in one of the intermediate states.
         
         if (State == States.NEED_AT) :
            BibFileLine = BibFileLine.strip().rstrip("\r\n")
            if (BibFileLine.startswith("@")) :
               State = States.NEED_BRACE
               Brace = BibFileLine.find("{")
               if (Brace > 0) :
                  EntryType = BibFileLine[1:Brace]
                  State = States.NEED_COMMA
                  Comma = BibFileLine.find(",")
                  if (Comma > 0) :
                     Ref = BibFileLine[Brace + 1:Comma].strip()
                     State = States.NEED_AT
                     BibFileRefs.append(Ref)
               else :
                  EntryType = BibFileLine[1:]
      
               #  Check the entry type and warn about any non-standard types.
               
               if (not (EntryType.lower().strip() in ExpectedTypes)) :
                  Problem = "Unexpected .bib file entry '" + EntryType + \
                                                 "' - will default to 'MISC'"
                  if (not BatchMode) : print("*",Problem,"*")
                  State = States.NEED_AT
      
         else :
         
            #  If we need a brace, look for it and if we have one, we then
            #  want the reference and its terminating comma - we assume these
            #  will be on the same line. Then we will probably find the comma
            #  in the next block. If not, on the next line.

            if (State == States.NEED_BRACE) :
               Brace = BibFileLine.find('{')
               if (Brace >= 0) :
                  BibFileLine = BibFileLine[Brace + 1:]
                  State = States.NEED_COMMA

            #  If we're looking for the reference name itself followed by
            #  a comma, see if we have that. This does assume the comma is
            #  on the same line as the name (how many odd formats are we
            #  trying to handle?)

            if (State == States.NEED_COMMA) :
               BibFileLine = BibFileLine.lstrip()
               Comma = BibFileLine.find(",")
               if (Comma > 0) :
                  Ref = BibFileLine[:Comma].strip()
                  State = States.NEED_AT
                  BibFileRefs.append(Ref)
         
      BibFile.close()
   else:
      if (not BatchMode) : print("**No bib file called",BibFileName,"found**")
      
   return BibFileRefs

# ------------------------------------------------------------------------------

#                        G e t  T e x  F i l e  R e f s
#
#   Looks in the current directory for the specified .tex file, and
#   adds the identifiers of all the references it cites to the list
#   passed as TexFileRefs, and adds any bibitems it finds to the list
#   passed as BibItemRefs. The final optional Problems argument allows this to
#   be used in batch mode, where direct output from this routine is suppressed
#   and instead a set of report lines are added to the list of problems passed.

def GetTexFileRefs (TexFileName,TexFileRefs,BibItemRefs,Problems = None):

   TexFile = open(TexFileName,mode='r')
   TheScanner = TexScanner.TexScanner()
   TheScanner.SetFile(TexFile)

   #  GetNextTexCommand() will call RefsScanCallback for each command it
   #  finds in the file, and RefsScanCallback will check the command
   #  and add any cited references to TexFileRefs and any items defined
   #  using \bibitem to BibItemRefs.

   Finished = False
   Refs = (TexFileRefs,BibItemRefs)
   while (not Finished) :
      Finished = TheScanner.GetNextTexCommand(RefsScanCallback,Refs,Problems)

   TexFile.close()

# ------------------------------------------------------------------------------

#                        F i n d  B i b  F i l e
#
#   Looks in the current directory for the .bib file associated with the
#   specified paper. This should either be the standard .bib file used by
#   all the papers when in their final form, as returned by GetBibFileName(),
#   or it should have the same name as the main paper but with a .bib
#   extension, eg O1-3.bib. This routine looks first for the standard .bib
#   file, and if cannot find that, looks for the one with the same name as
#   the paper. It returns the first of these that it finds. If neither
#   exists, it looks for any .bib file in the directory. If it finds none, it
#   returns blank.
#
#   Note that it is possible that the .tex file is using a .bib file with
#   neither of these names, eg with a \bibliography{example} directive. This
#   routine could check for that, but at the moment it doesn't.
#
#   The optional Details parameter can be a list of strings to which this
#   routine will append a description of the file it is using.

def FindBibFile (Paper,Details = None) :

   BatchMode = False
   if (Details != None) : BatchMode = True
   
   Found = False
   BibFileName = GetBibFileName()
   if (BibFileName != "") : Found = os.path.exists(BibFileName)
   if (Found) :
      Report = "Using standard .bib file " + BibFileName
      if (BatchMode) :
         Details.append(Report)
      else :
         print(Report)
   else :
      BibFileName = Paper + ".bib"
      Found = os.path.exists(BibFileName)
      if (Found) :
         Report = "Using .bib file " + BibFileName + " (based on paper name)"
         if (BatchMode) :
            Details.append(Report)
         else :
            print(Report)
      else :
         BibFileCount = 0
         FileList = os.listdir(".")
         for File in FileList :
            if (File.endswith(".bib")) :
               if (BibFileCount == 0) : BibFileName = File
               BibFileCount = BibFileCount + 1
               Found = True
         if (Found) :
            Report = "Using .bib file " + BibFileName
            if (BibFileCount > 1) :
               Report = Report + " (first of " + str(BibFileCount) + \
                                                   " .bib files found)"
            if (BatchMode) :
               Details.append(Report)
            else :
               print(Report)
   if (not Found) : BibFileName = ""

   return BibFileName

# ------------------------------------------------------------------------------

#                            V e r i f y  R e f s
#
#   This routine looks in the current directory for a file called 
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper, and also looks for the
#   file called "adass<conf>references.bib" which it assumes contains the
#   BibTeX references for the paper. If this file cannot be found, it will
#   check for a file called Paper.bib. It checks that all the references in
#   the .bib file are used by the .tex file, and that all the references
#   used by the .tex file are defined in the .bib file (or, being tolerant,
#   defined using \bibitem directives in the .tex file, although it warns
#   about these). It lists all the references, so the user can see what
#   (if any) naming convention is being used.
#
#   The optional arguments allow this to be used with the PaperCheck
#   initial verification code, where the paper name and the bib file name
#   may not be the standard names expected, and allow control over whether
#   or not we allow the use of \bibitem entries or not. It also now returns
#   True if no problems were found, False otherwise. The final optional
#   Problems and Warnings arguments allow this to be used in batch mode, where
#   direct output from this routine is suppressed and instead a set of report
#   lines are added to the list of problems passed.

def VerifyRefs (Paper,AllowBibitems = True,TexFileName = "",BibFileName = "", \
                                            Problems = None, Warnings = None) :

   ReturnOK = True
   
   BatchMode = False
   if (Problems != None and Warnings != None) : BatchMode = True
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      Problem = "Cannot find main .tex file: " + TexFileName
      if (BatchMode) : Problems.append(Problem)
      else : print(Problem)
      ReturnOK = False
   else :

      #  Assume that the .bib file to use (if any) has the same name as
      #  the common reference .bib file. Get a list of all the references it
      #  contains so we can see what soft of naming convention is used,
      #  and so we can check them against the references in the .tex file.
      #  If we have to fall back on FindBibFile(), any details it reports
      #  should be treated as warnings.

      LookForBibFile = False
      if (BibFileName == "") :
         LookForBibFile = True
      else :
         if (not os.path.exists(BibFileName)) : LookForBibFile = True
      if (LookForBibFile) : BibFileName = FindBibFile(Paper,Warnings)

      if (BibFileName == "") :
         BibFileRefs = []
      else :
         BibFileRefs = GetBibFileRefs(BibFileName,BatchMode)
         if (not BatchMode) :
            print("")
            print("References in",BibFileName," :")
            for BibRef in BibFileRefs :
               print("   ",BibRef)
            print("")

      #  The .bib file name we've ended up with may not be the one specified
      #  in the .tex file, and we check for that.

      if (not BatchMode) :
         Warn = False
         TexFile = open(TexFileName,mode='r')
         for TexFileLine in TexFile :
            if (not TexFileLine.startswith("%")) :
               if (TexFileLine.find("\\usepackage{./asp2014}") >= 0) :
                  print("** .tex file has \\usepackage{./asp2014} directive **")
                  Warn = True
               Index = TexFileLine.find("\\bibliography{")
               if (Index >= 0) :
                  Right = TexFileLine[Index:].find("}")
                  if (Right > 0) :
                     OldBib = TexFileLine[Index:Index + Right + 1]
                     BibFileBase = os.path.splitext(BibFileName)[0]
                     if (OldBib != "\\bibliography{" + BibFileBase + "}" and \
                          OldBib != "\\bibliography{" + BibFileName + "}") :
                        print("** Note: Tex file includes",OldBib,\
                                                             "directive **")
                        Warn = True
         TexFile.close()
         if (Warn) :
            print("** .tex file directives may need correcting **")
            ReturnOK = False

      #  Now get a list of the \citet and \citep commands in the .tex file
      #  We also see if there are any \bibitem definitions, although people
      #  aren't supposed to be using these.

      TexFileRefs = []
      BibItemRefs = []

      GetTexFileRefs(TexFileName,TexFileRefs,BibItemRefs,Problems)

      if (not BatchMode) :
         if (len(TexFileRefs) > 0) :
            print("References cited in",TexFileName,":")
            for TexRef in TexFileRefs :
               print("   ",TexRef.strip())
            print(" ")
      BibItemCount = len(BibItemRefs)
      if (BibItemCount > 0) :
         if (BatchMode) :
            if (not AllowBibitems) :
               Problems.append( \
                        "Tex file has the following \\bibitem directives:")
               for BibItem in BibItemRefs :
                  Problems.append(BibItem.strip())
         else :
            print("** Note: Tex file has",BibItemCount,\
                                                    "\\bibitem directives **")
            for BibItem in BibItemRefs :
               print("    ",BibItem.strip())
            if (not AllowBibitems) :
               ReturnOK = False
               print("** These need to be replaced by a .bib file", \
                                                     "with BibTex entries **")

      #  See if all the references defined in the .bib file are used
      #  in the .tex file.

      if (len(BibFileRefs) == 0) :
         if (not BatchMode) : print("No Bib file references supplied")
      else :
         AllUsed = True
         for BibRef in BibFileRefs :
            BibRef = BibRef.strip()
            BibRefLower = BibRef.lower()
            Found = False
            CaseCheck = False
            for TexRef in TexFileRefs :
               TexRef = TexRef.strip()
               if (BibRef == TexRef) :
                  Found = True
                  CaseCheck = True
                  break
               if (BibRefLower == TexRef.lower()) :
                  Found = True
                  break
            if (not Found) :
               Warning = "Bib file reference " + BibRef + \
                                                    " not used in .tex file"
               if (BatchMode) : Warnings.append(Warning)
               else : print(Warning)
               AllUsed = False
            if (Found and (not CaseCheck)) :
               Problem = "Bib file reference " + BibRef + \
                                   " used with different case in .tex file"
               if (BatchMode) : Problems.append(Problem)
               else : print(Problem)
         if (AllUsed) :
            if (not BatchMode) :
               print("All Bib file references used in .tex file")
         else :
            ReturnOK = False

      #  And the same for the \bibitem definitions - not that we approve -
      #  if there were any.

      if (BibItemCount > 0) :
         AllUsed = True
         for BibItem in BibItemRefs :
            BibItem = BibItem.strip()
            Found = False
            for TexRef in TexFileRefs :
               TexRef = TexRef.strip()
               if (BibItem == TexRef) :
                  Found = True
                  break
            if (not Found) :
               Problem = "\\bibitem reference " + BibItem + \
                                             " not used in .tex file"
               if (BatchMode) : Problems.append(Problem)
               else : print(Problem)
               AllUsed = False
         if (AllUsed) :
            if (not BatchMode) :
               print("All \\bibitem references used in .tex file")
         else :
            ReturnOK = False

      #  See if all the references cited in the .tex file are defined
      #  in the .bib file or at least in the \bibitem definitions (not 
      #  that we approve of those).

      if (len(TexFileRefs) == 0) :
         if (not BatchMode) : print("No citations found in tex file")
      else :
         AllFound = True
         for TexRef in TexFileRefs :
            TexRef = TexRef.strip()
            TexRefLower = TexRef.lower()
            Found = False
            AsBibitem = False
            CaseCheck = False
            for BibRef in BibFileRefs :
               BibRef = BibRef.strip()
               if (TexRef == BibRef) :
                  Found = True
                  CaseCheck = True
                  break
               if (TexRefLower == BibRef.lower()) :
                  Found = True
                  break
            if (not Found) :
               for BibItem in BibItemRefs :
                  BibItem = BibItem.strip()
                  if (TexRef == BibItem) :
                     Found = True
                     CaseCheck = True
                     AsBibitem = True
                     break
                  if (TexRefLower == BibItem.lower()) :
                     Found = True
                     AsBibItem = True
                     break
            if (not Found) :
               Problem = ".tex file reference " + TexRef + " undefined"
               if (BatchMode) : Problems.append(Problem)
               else : print(Problem)
               AllFound = False
            if (Found and (not CaseCheck)) :
               Problem = ".tex file reference " + TexRef + \
                                     " defined but with different case"
               if (BatchMode) : Problems.append(Problem)
               else : print(Problem)
            if (Found and AsBibitem and not AllowBibitems) :
               Problem = ".tex file reference " + TexRef + \
                                     " defined but as a \\bibitem entry"
               if (BatchMode) : Problems.append(Problem)
               else : print(Problem)
      
         if (AllFound) :
            if (not BatchMode) : print("All .tex file citations defined")
         else :
            ReturnOK = False
         
   if (not BatchMode) : print("")
   
   return ReturnOK
   
# ------------------------------------------------------------------------------

#                       R e f  S c a n  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file for citations to references that should be in the .bib
#   file. Also scans for references defined within the .tex file using
#   \bibitem entries. Words are the components of a LaTeX directive parsed 
#   by the TexScanner. The second argument, Refs, should be a list of two
#   lists, the first being TexFileRefs (a list of cited references in the file)
#   and the second being BibItemRefs (a list of any \bibitem entries in the
#   file - which we don't approve of, but need to know about). If this is a
#   recognised citation, the cited references are added to TexFileRefs. If it
#   is a \bibitem entry, the name of the reference is added to BibItemRefs.
#   TexFileRefs and BibItemRefs are both lists of strings. The final optional
#   Problems argument allows this to be used in batch mode, where direct output
#   from this routine is suppressed and instead a set of report lines are added
#   to the list of problems passed.

def RefsScanCallback (Words,Refs,Problems = None) :
   
   TexFileRefs = Refs[0]
   BibItemRefs = Refs[1]
   
   BatchMode = (Problems != None)

   if (len(Words) > 0) :
   
      #  See if we have "\cite" or "\Cite". If so, this is should be one of the
      #  citation options provided by the natbib package. This provides a
      #  large number of options - see 
      #  http://texdoc.net/texmf-dist/doc/latex/natbib/natbib.pdf
      #  and this code checks for all of them, splitting things into the
      #  options that start with "\cite" and those that start with "\Cite".
      #  All of these commands take a non-optional argument that is one or
      #  more references that should be defined in a .bib file (or perhaps
      #  using \bibitem entries). The "\cite" command is expressly warned
      #  about in the natbib documentation, and ADASS doesn't allow it, so
      #  it's trapped here. The only legitimate natbib option not included
      #  here is "\citetext" which does not take a reference argument - it
      #  takes literal text - and this will end up generating a warning.
      
      if (Words[0][:5].lower() == "\\cite") :
         Match = False
         Refs = ExtractRefs(Words)
         if (Words[0][1] == 'c') :
         
            #  Check the upper case options \citexxx
            
            if (len(Words[0]) == 5) :
               Problem = "Note use of \cite for reference '" + Refs + \
                                                        "' in .tex file"
               if (BatchMode) : Problems.append(Problem)
               else : print("**",Problem,"**")
               Match = True
            else :
               LowerCaseOptions = ["t","p","t*","p*","alt","alt*","alp","alp*",\
                         "num","author","author*","year","yearpar","fullauthor"]
               Option = Words[0][5:]
               for Opt in LowerCaseOptions :
                  if (Option == Opt) :
                     Match = True
                     break
         else :
         
            #  Check the upper case options \Citexxx
            
            if (len(Words[0]) > 5) :
               UpperCaseOptions = ["t","p","t*","p*","alt","alt*","alp","alp*",\
                                                             "author","author*"]
               Option = Words[0][5:]
               for Opt in UpperCaseOptions :
                  if (Option == Opt) :
                     Match = True
                     break
         if (not Match) :
            Problem = "Note: use of " + ' '.join(Words) + " in .tex file"
            if (BatchMode) : Problems.append(Problem)
            else : print("**",Problem,"**")
         else :
         
            #  If we found one of the \cite commands, get the references from
            #  its arguments.
            
            if (Refs != "") :
               RefList = Refs.split(",")
               TexFileRefs.extend(RefList)
            else :
               Problem = "Note: no reference list in " + ' '.join(Words) + \
                                                            " in .tex file"
               if (BatchMode) : Problems.append(Problem)
               else : print("**",Problem,"**")

      #  Finally, pick up any \bibitem entries, while we're at it.
      
      if (Words[0] == "\\bibitem") :
         Refs = ExtractRefs(Words)
         if (Refs != "") :
            BibItemRefs.append(Refs.strip("{}"))
         else :
            Problem = "Note: no reference list in " + ' '.join(Words) + \
                                                            "in .tex file"
            if (BatchMode) : Problems.append(Problem)
            else : print("**",Problem,"**")

# ------------------------------------------------------------------------------

#                            V e r i f y  E p s
#
#   This routine looks in the current directory for a file called 
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper. It looks for any plotting
#   commands (\plotone, \plottwo, \plotfiddle, or \includegraphics, which
#   should cover all the commands used in ADASS papers) and collects the
#   names of the files used by these commands. It then looks at the files
#   in the current directory and checks that all of them are present, and
#   also checks that there are no additional .eps files that are unused.
#   To allow this to be used for preliminary checking, where the main .tex
#   file has been misnamed, the actual .tex file name can be supplied as
#   an optional argument. The final optional Problems and Warnings arguments
#   allow this to be used in batch mode, where direct output from this routine
#   is suppressed and instead a set of report lines are added to the lists of
#   problems and warnings passed.
#
#   This routine returns True if everything looks OK, False otherwise.


def VerifyEps (Paper,TexFileName = "",Problems = None,Warnings = None) :

   #  Originally, for early versions of Python 2, CalledFromWalk() was a
   #  function passed to os.path.walk() in order to build up a full list of the
   #  files in the current directory. Now it is called more directly from the
   #  main code for each directory found by os.walk(). Each file found is added
   #  to FileList. We strip off any leading './' as this is (we assume) not
   #  going to be included when the .tex file refers to the file.
   
   def CalledFromWalk(FileList,DirPath,Namelist) :
      if (DirPath.find("__MACOSX") < 0) :
         for Name in Namelist :
            Path = os.path.join(DirPath,Name)
            if (Path.startswith("./")) : Path = Path[2:]
            FileList.append(Path)
   
   ReturnOK = True
   
   BatchMode = False
   if (Problems != None and Warnings != None) : BatchMode = True
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      Problem = "Cannot find main .tex file: " + TexFileName
      if (BatchMode) : Problems.append(Problem)
      else : print("**",Problem,"**")
      ReturnOK = False
   else :

      #  Now get a list of the files used by the graphics commands in the .tex
      #  file.

      FileListFromTex = []
      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      
      #  GetNextTexCommand() will call EpsScanCallback for each command it
      #  finds in the file, and EpsScanCallback will check the command
      #  and add any specified graphic file names used to FileListFromTex.
      
      Finished = False
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(EpsScanCallback,\
                                                      FileListFromTex,None)
                                                         
      TexFile.close()

      #  See if any of the graphics files are in sub-directories. They shouldn't
      #  be, but people often do put them there.
      
      DirListFromTex = []
      for FileName in FileListFromTex :
         DirName = os.path.dirname(FileName)
         if (DirName != "") :
            if (not (DirName in DirListFromTex)) :
               DirListFromTex.append(DirName)

      #  Get a list of all the files in the directory and its subdirectories.
      #  (os.walk() returns details for each directory found, and we pass the
      #  directory name and its list of files to CalledFromWalk() - defined
      #  above - and this adds the paths for all files - minus any leading './'
      #  - to FileList.)
      
      FileList = []
      for Details in os.walk('.') :
          CalledFromWalk(FileList,Details[0],Details[2])

      #  First, simply list all the graphics files specified by the .tex file.
      
      if (len(FileListFromTex) > 0) :
         if (not BatchMode) :
            print("Graphics files used by",TexFileName,":")
            for FileName in FileListFromTex :
               print("    ",FileName)
         if (len(DirListFromTex) > 0) :
            Problem = "Some graphics files are in sub-directories"
            if (BatchMode) : Problems.append(Problem)
            else : print("**",Problem,"**")
         
         #  Now run through them again, checking for files with .eps extensions.
         #  If so, see if they were supplied. 
         
         for FileName in FileListFromTex :
            if (not FileName.endswith(".eps")) :
            
               #  It didn't end with .eps. See what it did end with.
               
               Ext = os.path.splitext(FileName)[1]
               if (Ext == "") :
               
                  #  Here, the .tex file did not specify an extension. It will
                  #  default to any graphics file in the directory, which may
                  #  or may not be a .eps file. There are a number of tricky
                  #  possibilities here.
                  
                  MatchedFiles = []
                  EpsMatch = False
                  for File in FileList :
                     if (File.startswith(FileName + '.')) :
                        MatchedFiles.append(File)
                        if (os.path.splitext(File)[1] == ".eps") :
                           EpsMatch = True
                  if (len(MatchedFiles) != 1) : ReturnOK = False;
                  if (len(MatchedFiles) > 1) :
                     Problem = FileName + " may default to any of:"
                     if (BatchMode) : Problems.append(Problem)
                     else : print("**",Problem,"**")
                     Files = ""
                     for Match in MatchedFiles :
                        Files = Files + Match + " "
                     if (BatchMode) : Problems.append(Files)
                     else : print("    ",Files)
                     if (EpsMatch) :
                        Problem = "Only one of which is an eps file"
                     else :
                        Problem = "None of which seem to be suitable"
                        if (BatchMode) : Problems.append(Problem)
                        else : print("**",Problem,"**")
                  elif (len(MatchedFiles) == 1) :
                     if (EpsMatch) :
                        Note = "(Note: " + FileName + \
                                                      " will default to .eps )"
                        if (not BatchMode) : print(Note)
                     else :
                        Problem = FileName + \
                         " will default to the non-eps file " + MatchedFiles[0]
                        ReturnOK = False
                        if (BatchMode) : Problems.append(Problem)
                        else : print("**",Problem,"**")
                  else :
                     Problem = "No files match " + FileName
                     if (BatchMode) : Problems.append(Problem)
                     else : print("**",Problem,"**")

               else :
               
                  #  A non-eps extension needs to be noted. See if the
                  #  file exists and if not warn about that as well.
                  
                  Problem = FileName + " does not have a .eps extension"
                  if (BatchMode) : Problems.append(Problem)
                  else : print("**",Problem,"**")
                  if (not os.path.exists(FileName)) :
                     Problem = FileName + " has not been supplied"
                     if (BatchMode) : Problems.append(Problem)
                     else : print("**",Problem,"**")
                  ReturnOK = False
                     
         if (not BatchMode) : print(" ")
      
      #  List all the .eps files in the current directory.
      
      EpsFileList = []
      for File in FileList :
         if (not File.startswith('.')) :
            if (File.endswith(".eps")) : EpsFileList.append(File)
      if (not BatchMode) :
         print(".eps files supplied:")
         if (len(EpsFileList) > 0) :
            for FileName in EpsFileList :
               print("    ",FileName.strip())
            print(" ")
      
      #  See if all the .eps files are used by the .tex file.
      
      if (len(EpsFileList) == 0) :
         if (not BatchMode) : print("No .eps files found")
      else :
         AllFound = True
         for EpsFile in EpsFileList :
            Found = False
            for GraphicsFile in FileListFromTex :
               if (GraphicsFile == EpsFile) :
                  Found = True
                  break
               if (GraphicsFile.lower() == EpsFile.lower()) :
                  Found = True
                  CaseProblems = True
                  Problem = GraphicsFile + " matches " + EpsFile + \
                                                       " but has different case"
                  if (BatchMode) : Problems.append(Problem)
                  else : print("**",Problem,"**")
                  break
               if (GraphicsFile.find('.') < 0) :
                  if (GraphicsFile + ".eps" == EpsFile) :
                     Found = True
                     break
                  if (GraphicsFile.lower() + ".eps" == EpsFile.lower()) :
                     Found = True
                     CaseProblems = True
                     Problem = GraphicsFile + " matches " + EpsFile + \
                                                      " but has different case"
                     if (BatchMode) : Problems.append(Problem)
                     else : print("**",Problem,"**")
                     break
            if (not Found) :
               Warning = EpsFile + " is not used in the .tex file"
               if (BatchMode) : Warnings.append(Warning)
               else : print("*",Warning,"*")
               AllFound = False
         if (AllFound) :
            if (not BatchMode) :
               print( \
                   "All .eps files in the directory are used by the .tex file")
         else :
            ReturnOK = False
      
      #  See if all the files used by the .tex file are in the directory.
      #  At this point, we assume that if no extension was specified, it
      #  will default to .eps. Note that if we are running on a file system that
      #  is case-insensitive (eg OS X in most cases), you can get away with case
      #  errors in the file names that will cause problems on other systems.
      #  File names should match properly, but we don't want to flag a file as
      #  missing just because of a case error.
      
      if (len(FileListFromTex) == 0) :
         if (not BatchMode) : print("No graphics files used by the .tex file")
      else :
         AllFound = True
         AllEps = True
         CaseProblems = False
         for GraphicsFile in FileListFromTex :
            if (os.path.splitext(GraphicsFile)[1] == "") :
               GraphicsFile = GraphicsFile + ".eps"
            Found = False
            for EpsFile in EpsFileList :
               if (EpsFile == GraphicsFile) :
                  Found = True
                  break
               if (EpsFile.lower() == GraphicsFile.lower()) :
                  Found = True
                  CaseProblems = True
                  Problem = EpsFile + " matches " + GraphicsFile + \
                                                       " but has different case"
                  if (BatchMode) : Problems.append(Problem)
                  else : print("**",Problem,"**")
                  break
            if (not Found) :
               for File in FileList :
                  if (File == GraphicsFile) :
                     Found = True
                     AllEps = False
                     break
                  if (File.lower() == GraphicsFile.lower()) :
                     Found = True
                     AllEps = False
                     CaseProblems = True
                     Problem = File + " matches " + GraphicsFile + \
                                                       " but has different case"
                     if (BatchMode) : Problems.append(Problem)
                     else : print("**",Problem,"**")
                     break
            if (not Found) :
               Problem = GraphicsFile + " is missing from the directory"
               if (BatchMode) : Problems.append(Problem)
               else : print("**",Problem,"**")
               AllFound = False
               ReturnOK = False
         if (AllFound) :
            if (not BatchMode) :
               print("All graphics files used by the .tex file are supplied")
            if (not AllEps) :
               Problem = "Not all graphics files are .eps files"
               if (BatchMode) : Problems.append(Problem)
               else : print("**",Problem,"**")
               ReturnOK = False
            if (len(DirListFromTex) > 0) :
               Problem = "Graphics files should not be in subdirectories"
               if (BatchMode) : Problems.append(Problem)
               else : print("**",Problem,"**")
               ReturnOK = False

         if (CaseProblems) :
            Problem = \
                 "Some graphics files names have problems with upper/lower case"
            if (BatchMode) : Problems.append(Problem)
            else : print("**",Problem,"**")
            ReturnOK = False

   return ReturnOK
               
# ------------------------------------------------------------------------------

#                       E p s  S c a n  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file for references to figures that should be supplied in files.
#   Words are the components of a LaTeX directive parsed by the TexScanner. If
#   this is a recognised graphics command, the specified file name will be
#   added to FileListFromTex, which is a list of strings. TexScanner supplies
#   an additional argument when it makes the callback, but this is unused here.
#   File names already in the list are not added to it - some .tex files use
#   the same image more than once. Any leading "./" characters are removed from
#   the file names; I don't think they should really be there, but this makes
#   things consistent with the way the files found in the directory are handled
#   when the two are compared by VerifyEps().

def EpsScanCallback (Words,FileListFromTex,Unused) :
   if (len(Words) > 0) :
      if (Words[0] == "\\includegraphics" or \
            Words[0] == "\\articlefigure" or \
               Words[0] == "\\articlefiguretwo" or \
                  Words[0] == "\\articlefigurethree" or \
                     Words[0] == "\\articlefigurefour" or \
                        Words[0] == "\\articlelandscapefigure" or \
                           Words[0] == "\\articlelandscapefiguretwo" or \
                              Words[0] == "\\plotone" or \
                                 Words[0] == "\\plottwo" or \
                                    Words[0] == "\\plotfiddle") :
         FileCount = 0
         MaxFiles = 1
         if (Words[0].find("two") > 0) : MaxFiles = 2;
         if (Words[0].find("three") > 0) : MaxFiles = 3;
         if (Words[0].find("four") > 0) : MaxFiles = 4;
         for Word in Words[1:] :
            if (Word != "") :
               if (Word[0] == '{') :
                  FileCount = FileCount + 1
                  File = Word.strip("{}")
                  if (File.startswith("./")) : File = File[2:]
                  File = File.strip()
                  if (not File in FileListFromTex) :
                     FileListFromTex.append(File)
                  if (FileCount >= MaxFiles) : break
                  
# ------------------------------------------------------------------------------

#                        T r i m  B i b  F i l e
#
#  A rather crude utility that comments out any references defined in the
#  adass conference .bib file in the default directory that are unused by
#  the main .tex file for the specified paper in the same default directory.
#  The unused entries can be either commented out or deleted entirely, 
#  depending on the Keep argument.
#
#  Note that BibTeX has unusual commenting arrangements. Strictly, it does 
#  not recognise '%' as introducing a comment, but rather treats anything
#  not included in a reference (introduced by a line with an @) as a comment.
#  So you can't comment out a line within a reference by starting it with '%'.
#  More unusually, if a line starts, for example, '%@inproceedings' it treats
#  the % as a comment outside the reference block, which it assumes starts 
#  with the @inproceedings. So this program puts % characters at the start
#  of each commented out block, as this makes it stand out in most LaTeX-aware
#  editors, which can be useful, but it also replaces that crucial '@'
#  with '_AT_' (which strictly is all that it needs to do).
#
#  Really, of course, there's no need to comment out the unused items, once
#  we can be confident the program works properly - they could just be
#  deleted entirely, and that's an option here that can triggered by setting
#  the Keep argument false.

def TrimBibFile (Paper,Keep = True) :

   BibFileName = FindBibFile(Paper)
   BibFileRefs = GetBibFileRefs(BibFileName)
   print("")
   print("References in",BibFileName," :")
   for BibRef in BibFileRefs :
      print("   ",BibRef)
   print("")
   
   if (len(BibFileRefs) > 0) :
   
      TexFileRefs = []
      BibItemRefs = []
      
      ParsedOK = True
   
      TexFileName = os.path.abspath(Paper + ".tex")
      if (not os.path.exists(TexFileName)) :
         print("Cannot find main .tex file",TexFileName)
      else :
   
         GetTexFileRefs (TexFileName,TexFileRefs,BibItemRefs)
         
         BibFile = open(BibFileName,mode='r')
         ModBibFileName = "oldReferences.bib"
         ModBibFile = open(ModBibFileName,mode='w')
         Changed = False
         CommentingOut = False
         BraceCount = 0
         LineCount = 0
         for BibFileLine in BibFile :
         
            #  The parsing here is rather crude. It assumes that each
            #  starts with a line that begins "@type{name" and goes on
            #  to count '{' and '}' characters and assumes the entry 
            #  ends when these are balanced. There may be files that
            #  break this, but most should be OK.
            
            LineCount = LineCount + 1
            ThisIsAComment = False
            if (not BibFileLine.strip().startswith('%')) :
               if (CommentingOut) :
                  BraceCount = BraceCount + BibFileLine.count('{') - \
                                              BibFileLine.count('}')
                  if (BraceCount <= 0) :
                     CommentingOut = False
                     BraceCount = 0
                  BibFileLine = '%' + BibFileLine
                  ThisIsAComment = True
               else :
                  if (BibFileLine.strip().startswith("@")) :
                  
                     #  Lines starting with '@' indicate a new reference.
                     #  Extract the name, then see if this is one that's in
                     #  the list of those used by the .tex file. This 
                     #  parsing has problems with cases where the name is on
                     #  the next line. Handling this is tricky, as we don't
                     #  know if we want to keep the reference until we've read
                     #  the second line. For the moment, we just flag the
                     #  problem and keep the reference.
                     
                     Brace = BibFileLine.find("{")
                     if (Brace > 0) :
                        Comma = BibFileLine.find(",")
                        if (Comma > 0) :
                           Ref = BibFileLine[Brace + 1:Comma]
                        else :
                           Ref = BibFileLine[Brace + 1:]
                        Ref = Ref.strip()
                        Used = False
                        if (Ref == "") :
                           print("** Blank name in .bib file at line",\
                                                              LineCount,"**")
                           ParsedOK = False
                           Used = True
                        for TexFileRef in TexFileRefs :
                           if (Ref == TexFileRef.strip()) :
                              Used = True
                              print("Keeping reference",Ref)
                              break
                        if (not Used) :
                           BibFileLine = '%' + BibFileLine.replace('@',"_AT_")
                           if (Keep) :
                              print("Commenting out unused reference",Ref)
                           else :
                              print("Deleting unused reference",Ref)
                           Changed = True
                           CommentingOut = True
                           ThisIsAComment = True
                           BraceCount = BibFileLine.count('{') - \
                                              BibFileLine.count('}')
            WriteThis = True
            if (ThisIsAComment and (not Keep)) : WriteThis = False
            if (WriteThis) : ModBibFile.write(BibFileLine)
         ModBibFile.close()
         BibFile.close()
         
         if (Changed) :
            os.rename(BibFileName,BibFileName + ".old")
            os.rename(ModBibFileName,BibFileName)
         else :
            os.unlink(ModBibFileName)
            
         if (not ParsedOK) :
            print("")
            print("** Problem parsing the file may mean an unused reference")
            print("has been kept. Suggest running RefCheck and editing the")
            print("file to fix the parsing problem if necessary **")

# ------------------------------------------------------------------------------

#                           G e t  I n i t i a l
#
#  Given a forename, and an index into it (which will usually be 0, but
#  might be more if there is hyphenation involved), returns the initial letter
#  at that index position in the forename. Usually, this will just be the
#  character at Forename[Index], but this allows for initials using one of 
#  the special character sequences of the form "\x{c}" such as \c{c} for a 
#  c-cedilla. Notes is a list to which any message may be appended.
 
def GetInitial (Forename,Index,Notes) :
   Initial = Forename[Index]
   Letter = Initial
   if (Initial == '\\') :
      Initial = '?'
      Len = len(Forename)
      if (len(Forename) > Index + 4) :
         if (Forename[Index + 2] == '{' and Forename[Index + 4] == '}') :
            Initial = Forename[Index:Index + 5]
            Letter = Forename[Index + 3]
   if (Initial == '?') :
      Note = "Unexpected control sequence for initial in " + Forename
      Notes.append(Note)
   else :
      if (Letter.islower()) :
         Note = "Initial letter in '" + Forename + "' is in lower case"
         Notes.append(Note)
            
   return Initial
            
# ------------------------------------------------------------------------------

#                       A u t h o r  S c a n  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file for an author list. Words are the components of a LaTeX
#   directive parsed by the TexScanner. If this is the list of authors in
#   the paper (the \author directive) this parses the arguments to that
#   directive and adds to the supplied AuthorList argument one string for
#   each author, formatted in the <Surname><Initials> format required - eg
#   "Shortridge,~K." Notes should be a list to which this will append strings
#   briefly describing any possible problems the routine has spotted while
#   processing the author list. If there are any such notes, the raw author
#   list will be appended as a final note.
#
#   (This originally quite simple code got messier and messier as more and
#   more edge cases - hyphenated names, accented names, suffixes like Jr.,
#   van der This and von That, etc. - turned up and were handled. It really
#   would benefit from a redesign, but it seems to work fairly well now, so
#   long as you have a good look at what it produces and don't trust it
#   implicitly to get every name perfect. At the moment, the main ones I've
#   seen that it gets wrong are a) cases such as 'An Author, for the rest of
#   the team', which really don't fit the standard format, and b) Spanish names
#   where the surname is two separate names, not hyphenated, where there really
#   is no obvious way to tell if a 'middle' name is a forename or part of the
#   surname. Think Mario Vargas Llosa. At least both these cases are picked up
#   by the code and reported in Notes.)
#   

def AuthorScanCallback(Words,AuthorList,Notes) :

   if (len(Words) > 1) :
      if (Words[0] == "\\author") :
         Authors = Words[1].strip()
         Len = len(Authors)
         if (Len > 0) :
            if (Authors.startswith('{')) :
            
               #  Trim down to just the list of authors. Lose the leading '{'
               #  and then anything following \affil. There ought to be an
               #  \affil, but if there isn't, lose the trailing '}'.
               
               EndIndex = Authors.find("\\affil")
               if (EndIndex < 0) :
                  EndIndex = Authors.rfind('}')
               if (EndIndex <= 0) :
                  Notes.append("Misformed author list")
               else :
                  Authors = Authors[1:EndIndex]
                  
                  #  For our purposes, "\ " is just a space. And we aren't 
                  #  interested in forced line breaks - "\\" or "\\*". (It's
                  #  important to do these in the right order!)
                  
                  Authors = Authors.replace("\\\\*",'')
                  Authors = Authors.replace("\\\\",'')
                  Authors = Authors.replace("\\ ",' ')
                  
                  #  If we have any issues, it helps to report the author
                  #  list in as raw a form as possible. What we have at this 
                  #  point will probably do.
                  
                  RawAuthors = Authors
                  
                  #  Some constructs involving a space are confusing. If
                  #  anyone has set c-cedilla as '\c c' we replace it with
                  #  the equivalent '\c{c}'. There are others.
                  
                  Accents = "`'^\"H~ckl=b.druv"
                  for Char in Accents :
                     More = True
                     while (More) :
                        Index = Authors.find('\\'+Char+' ')
                        if (Index >= 0) :
                           Cposn = Index + 3
                           if (Cposn < len(Authors)) :
                              Str = '\\'+Char+' '+Authors[Cposn]
                              Repl = '\\'+Char+'{'+Authors[Cposn]+'}'
                              Authors = Authors.replace(Str,Repl)
                        else :
                           More = False
                                                
                  #  We should now have a comma-separated author list.
                  #  Lose anything in math (between $signs$) because these
                  #  will be the affiliation superscripts (and if they contain
                  #  commas, eg "$^{1,2}$" this confuses the splitting into
                  #  individual names). We replace any math expression by a 
                  #  single space, so that it acts as a separator. We only 
                  #  expect one math expression per author - more may be
                  #  an indication of a missing comma.
                  #
                  #  Replacing the math expression with a comma instead of a
                  #  space would allow us to get the index entries right, but
                  #  might confuse the comma count, including the check for
                  #  a missing serial comma, and that's not a good thing.
                  
                  Authors = Authors.strip()
                  Len = len(Authors)
                  InMath = False
                  AString = ""
                  MathCount = 0
                  Posn = 0
                  for Index in range(Len) :
                     Char = Authors[Index]
                     if (Char == '$') :
                        if (InMath) :
                           InMath = False
                           if (MathCount > 0 and Index < (Len - 1)) :
                              Notes.append("Possible missing comma near '" + \
                                               Authors[Posn:Index] + "'")
                           MathCount = MathCount + 1
                           Posn = Index
                        else :
                           InMath = True
                           AString = AString + ' '
                     else :
                        if (not InMath) :
                           if (Char == ',') : MathCount = 0 
                           AString = AString + Char
                        
                  #  The exception to the rule that all names are separated
                  #  by commas is the two author case, where they are separated
                  #  by 'and'. Trap that case and insert the comma to make
                  #  the split work properly.
                  
                  if (AString.find(',') < 0) :
                     AndIndex = AString.find(" and ")
                     if (AndIndex > 0) :
                        AString = AString[:AndIndex] + ',' + \
                                              AString[AndIndex:]
                  
                  #  And I've seen people get carried away with commas at the
                  #  end of the each author in the list.
                  
                  AString = AString.strip()
                  Len = len(AString)
                  if (Len > 0) :                       
                     if (AString[Len - 1] == ',') :
                        Note = "Extraneous comma at end of author list"
                        Notes.append(Note)
                        AString = AString[:Len - 1]
                  
                  #  Split the string as we have it now into what we hope 
                  #  are the individual name sections - the bits separated
                  #  by commas.
                            
                  AList = AString.split(",")
                  
                  #  Missing out the final serial comma is a common mistake
                  #  in multi-author lists. It's worth going to the trouble
                  #  of checking for that and pointing it out. If we find
                  #  the last 'author' has an 'and' other than at the start,
                  #  we replace it with a comma and redo the splitting.
                  
                  NAuthors = len(AList)
                  if (NAuthors > 0) :
                     Author = AList[NAuthors - 1]
                     if (Author == "") :
                        if (NAuthors > 1) : Author = AList[NAuthors - 2]
                     Author = Author.replace('~',' ').replace('.',' ').strip()
                     if ( not Author.startswith("and")) :
                        if (Author.find(" and ") >= 0) :
                           Note = "Note: '" + Author + \
                                           "' may have a missing serial comma."
                           Notes.append(Note)
                           AString = AString.replace(" and ",',')
                           AList = AString.split(",")
                  
                  #  Now go through all of what should be individual authors.
                  
                  OrderWarning = False
                  Len = len(AList)
                  for Index in range(Len) :
                  
                     Author = AList[Index]
                  
                     #  '~' and '.' characters just confuse things. We want the
                     #  individual names (or initials, we don't care which).
                     #  So "Yet Another Author" will split into the list
                     #  "Yet","Another" and "Author" and "A.~N.~Other" will
                     #  split into "A","N" and "Other". The idea then is
                     #  that we take the last item as the surname, and we use
                     #  the first characters from the others as the initials.
                     
                     #  To complicate things, we need to distinguish between
                     #  "\~" (which we need to keep; it generates a diacritical
                     #  tilde, or virgulilla, for Spanish words) and '~' which
                     #  is just a space and which we want to drop. What's done
                     #  here is messy - turn "\~" into "\twiddle" and then
                     #  revert - but it works.
                     
                     SlashTwiddle = Author.find("\\~")
                     if (SlashTwiddle >= 0) :
                        Author = Author.replace("\\~","\\twiddle")
                        
                     Author = Author.replace('~',' ').replace('.',' ').strip()
                     
                     if (SlashTwiddle >= 0) :
                        Author = Author.replace("\\twiddle","\\~")
                     
                     #  Ignore any leading 'and', but there ought to be one
                     #  for the last of more than one author, and not in any
                     #  other case.
                     
                     AndExpected = (Index == (Len - 1) and Len > 1)
                     if (Author.startswith("and")) :
                        Author = Author[4:]
                        if (not AndExpected) :
                           Note = "Note: unexpected 'and' before last author"
                           Notes.append(Note)
                     else :
                        if (AndExpected) :
                           Note = "Note: 'and' missing from last of " + \
                                                       "multiple authors"
                           Notes.append(Note)
                            
                     NameList = Author.split()
                     
                     #  Check for some of the more obvious examples of
                     #  the 'on behalf of the rest of the team' type of
                     #  final 'author'.
                     
                     IffyNames = ""
                     IffyCount = 0
                     for Name in NameList :
                        LowerName = Name.lower()
                        if (LowerName == "on" or LowerName == "behalf" or 
                              LowerName == "team" or LowerName == "the" or
                                 LowerName == "of") :
                           if (IffyCount == 0) :
                              IffyNames = Name
                           else : 
                              IffyNames = IffyNames + ', ' + Name
                           IffyCount = IffyCount + 1
                     if (IffyCount > 0) :
                        Notes.append("The following may not be real names: " + \
                                                                      IffyNames)
                                            
                     #  We assume the last is the surname. We then look back
                     #  from that, looking for possible multi-name surnames,
                     #  like "Van der Waals". Each time we find one, we
                     #  prepend it and go back one more. A variation on this 
                     #  is if there is a suffix like "Jr", "Sr", or even "II"
                     #  or "III" or more.
                     
                     NumNames = len(NameList)
                     if (NumNames > 0) :
                     
                        Suffix = ""
                        Surname = NameList[NumNames - 1]
                        if (NumNames > 1) :
                           if (Surname.lower() == "jr") :
                              Suffix = "Jr."
                           elif (Surname.lower() == "sr") :
                              Suffix = "Sr."
                           elif (Surname == "II" or Surname == "III" or
                                    Surname == "IV" or Surname == "V") :
                              Suffix = Surname
                           if (Suffix != "") :
                              NumNames = NumNames - 1
                              Surname = NameList[NumNames - 1]
                        
                        #  Check for unusual examples of upper or lower case
                        #  in the surname. (This picks up cases such as
                        #  "and all my co-workers".)
                        
                        FirstLetter = True
                        PrevChar = ''
                        PrevChars = ""
                        for Char in Surname :
                           if (FirstLetter) : 
                              if (Char.islower()) :
                                 Notes.append("Surname '" + Surname + "'" + \
                                                      " starts in lower case")
                              FirstLetter = False
                           else :
                              if (Char.isupper() and PrevChar != '-' and \
                                    PrevChar != "'" and PrevChars != "Mac" \
                                                       and PrevChars != "Mc") :
                                 Notes.append("Surname '" + Surname + "'" + \
                                            " contains upper case characters")
                                 break
                           PrevChar = Char
                           PrevChars = PrevChars + Char
                                    
                        NumNames = NumNames - 1
                        Multiple = False
                        while (NumNames > 0) :
                           PrevName = NameList[NumNames - 1]
                           if (PrevName.lower() == "van" or \
                                 PrevName.lower() == "de" or \
                                   PrevName.lower() == "den" or \
                                     PrevName.lower() == "von" or \
                                       PrevName.lower() == "le" or \
                                          PrevName.lower() == "da" or \
                                             PrevName.lower() == "di" or \
                                                PrevName.lower() == "der") :
                              Surname = PrevName + ' ' + Surname
                              Multiple = True
                              NumNames = NumNames - 1
                           else :
                              break
                        if (Multiple) :
                           Notes.append(Surname + " assumed to be a surname")
                        
                        #  At this point we have the surname, and NumNames
                        #  should be the number of forenames/initials.
                        
                        NameString = Surname + ','
                        
                        #  This is an attempt to trap the 'Spanish surname'
                        #  case, where Mario Vargas Llosa's surname is actually
                        #  Vargas Llosa. If there is more than one forename,
                        #  and if the last is spelled out, we may have such a
                        #  name. We should at least make a note of it.
                        
                        if (NumNames > 1) :
                           LastForename = NameList[NumNames - 1]
                           Letters = 0
                           for Char in LastForename :
                              if (Char.isupper() or Char.islower()) :
                                 Letters = Letters + 1
                           if (Letters > 1) :
                              Notes.append("Might '" + LastForename + ' ' \
                                             + Surname + "' be a surname?")
                     
                        #  If the surname is a single letter and the forename(s)
                        #  are longer, this might be a case where the names
                        #  have been given with the surname last instead of
                        #  first.
                        
                        if (len(Surname) == 1) :
                           if (NumNames > 0) :
                              if (len(NameList[0]) > 1) :
                                 if (not OrderWarning) :
                                    Notes.append(
                                       "Names should end with the surname")
                                    OrderWarning = True
                                 Notes.append("Might " + NameList[0] + ' ' + \
                                    Surname + " have been given surname first?")
                        
                        #  Now reduce the forenames to initials.
                        
                        InitialCount = 0
                        for Forename in NameList[:NumNames] :
                           Initial = GetInitial(Forename,0,Notes)
                           InitialCount = InitialCount + 1
                           
                           #  This bit is being clever and combining pairs
                           #  of hyphenated initials, catching cases like
                           #  Jean-Luc Picard or even J.-L. Picard (the
                           #  former will have been split into two strings,
                           #  the latter into three).
                           
                           if (Initial == '-') :
                              Initial = GetInitial(Forename,1,Notes)
                              NameString = NameString + '-' + Initial + '.'
                           else :
                              NameString = NameString + '~' + Initial + '.'
                              DashIndex = Forename.find('-')
                              if (DashIndex > 0) :
                                 Initial = \
                                    GetInitial(Forename,DashIndex + 1,Notes)
                                 NameString = NameString + '-' + Initial + '.'
                        if (Suffix != "") :
                           NameString = NameString + ",~" + Suffix
                        AuthorList.append(NameString)
                        if (InitialCount == 0) :
                           if (len(Surname) == 1) :
                              Notes.append("Might " + Surname + \
                                                     " be a misplaced initial?")
                           else :
                              Notes.append(
                                        Surname + " seems to be just a surname")
                  
                  #  If we had any problems, we append the raw author list
                  
                  if (len(Notes) > 0) :
                     Notes.append(RawAuthors)
                     
# ------------------------------------------------------------------------------

#                         G e t   A u t h o r s
#
#   This routine looks in the current directory for a file called 
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper. It looks for the author list
#   in the paper and returns a list of authors (as generated by the callback
#   routine AuthorScanCallback) with an entry for each author in the form
#   required as the argument to an \aindex directive, eg "Shortridge,~K.".
#   Notes is a list to which this adds a brief description of anything 
#   possibly amiss that it comes across when processing the author list.



def GetAuthors (Paper,Notes,TexFileName = "") :

   AuthorList = []
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      print("Cannot find main .tex file",TexFileName)
   else :

      #  Now get a list of the authors from the .tex file.

      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      
      #  GetNextTexCommand() will call AuthorScanCallback for each command it
      #  finds in the file, and AuthorScanCallback will check the command
      #  and add the list of authors to AuthorList.
      
      Finished = False
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(AuthorScanCallback,\
                                                      AuthorList,Notes)
                                                         
      TexFile.close()

   return AuthorList

# ------------------------------------------------------------------------------

#                   C h a r a c t e r  E n c o d i n g s
#
#   Latin1_LaTeX_Chars is a dictionary giving LaTeX sequences equivalent to
#   various characters in the LATIN-1 character set that are often seen in
#   ADASS papers. The characters are given by their hex values. Note that
#   these codes are also used for these characters in Unicode, so this can
#   also be used to get the LaTeX sequences equivalent to this subset of
#   Unicode characters (ones in the range U+00C0 to U+00FF). This is not a
#   complete set, but it should include any likely to appear in ADASS papers.
#
__Latin1_LaTeX_Chars__ = \
    { 0xc0:"\\`{A}", 0xc1:"\\'{A}", 0xc2:"\\^{A}", 0xc3:"\\~{A}", \
      0xc4:'\\"{A}', 0xc5:"\\.{A}", \
      0xc7:"\\c{C}", \
      0xc8:"\\`{E}", 0xc9:"\\'{E}", 0xca:"\\^{E}", 0xcb:"\\~{E}", \
      0xcc:"\\`{I}", 0xcd:"\\'{I}", 0xce:"\\^{I}", 0xcf:"\\~{I}", \
      0xd1:"\\~{N}", \
      0xd2:"\\`{O}", 0xd3:"\\'{O}", 0xd4:"\\^{O}", 0xd5:"\~{O}",  \
      0xd6:'\\"{O}', 0xd8:'\\o{O}', \
      0xd9:"\\`{U}", 0xda:"\\'{U}", 0xdb:"\\^{U}", 0xdc:'\\"{U}', \
      0xdd:"\\'{Y}", 0xdf:"{\\ss}", \
      0xe0:"\\`{a}", 0xe1:"\\'{a}", 0xe2:"\\^{a}", 0xe3:"\\~{a}", \
      0xe4:'\\"{a}', 0xe5:"\\.{a}", \
      0xe7:"\\c{c}", \
      0xe8:"\\`{e}", 0xe9:"\\'{e}", 0xea:"\\^{e}", 0xeb:"\\~{e}", \
      0xec:"\\`{i}", 0xed:"\\'{i}", 0xee:"\\^{i}", 0xef:"\\~{i}", \
      0xf1:"\\~{n}", \
      0xf2:"\\`{o}", 0xf3:"\\'{o}", 0xf4:"\\^{o}", 0xf5:"\\~{o}", \
      0xf6:'\\"{o}', 0xf8:'\\o{o}', \
      0xf9:"\\`{u}", 0xfa:"\\'{u}", 0xfb:"\\^{u}", 0xfc:'\\"{u}', \
      0xfd:"\\'{y}", 0xff:'\\"{y}' }

#  Macintosh_LaTeX_Chars is another dictionary, like Latin1_LaTeX_Chars, this
#  time giving the LaTeX sequences equivalent to various characters in the
#  old Mac OS Roman character set. Files encoded in Mac OS Roman are relatively
#  rare among ADASS papers, but are still seen from time to time, although
#  generally very few of the characters are used. The em- and en-dashes are
#  seen, as is the posessive apostrophe (at 0xd5, occasionally mis-converted
#  into the Latin-1 upper case O with a tilde).

__Macintosh_LaTeX_Chars__ = \
   {  0x80:'\\"{A}', 0x81:"\\.{A}", 0x82:"\\c{C}", 0x83:"\\'{E}", \
      0x84:"\\~{N}", 0x85:'\\"{O}', 0x86:'\\"{U}', 0x87:"\\'{a}", \
      0x88:"\\`{a}", 0x89:"\\^{a}", 0x8a:'\\"{a}', 0x8b:"\\~{a}", \
      0x8c:"\\.{a}", 0x8d:"\\c{c}", 0x8e:"\\'{e}", 0x8f:"\\`{e}", \
      0x90:"\\^{e}", 0x91:'\\"{e}', 0x92:"\\'{i}", 0x93:"\\`{i}", \
      0x94:"\\^{i}", 0x95:'\\"{i}', 0x96:"\\~{n}", 0x97:"\\'{o}", \
      0x98:"\\`{o}", 0x99:"\\^{o}", 0x9a:'\\"{o}', 0x9b:"\\~{o}", \
      0x9c:"\\'{u}", 0x9d:"\\`{u}", 0x9e:"\\^{u}", 0x9f:'\\"{u}', \
      0xca:"~", \
      0xcb:"\\`{A}", 0xcc:"\\~{A}", 0xcd:"\\~{O}", \
      0xd0:"--",     0xd1:"---", \
      0xd2:"``",     0xd3:"''",     0xd4:"`",      0xd5:"'", \
      0xd8:'\\"{y}', 0xd9:'\\"{Y}',
      0xe5:"\\^{A}", 0xe6:"\\^{E}", 0xe7:"\\'{A}", 0xe8:'\\"{E}', \
      0xe9:"\\`{E}", 0xea:"\\'{I}", 0xeb:"\\^{I}", 0xec:'\\"{I}', \
      0xee:"\\'{O}", 0xef:"\\^{O}", 0xf1:"\\`{O}", \
      0xf2:"\\'{U}", 0xf3:"\\^{U}", 0xf4:"\\`{U}" }

#  Unicode_LaTeX_Chars is yet another dictionary, this time for Unicode
#  characters. It clearly doesn't cover the whole of the Unicode character
#  set. Instead it covers those characters that have been seen to date in
#  ADASS papers, together with some others that seem like plausible options.
#  Note that Unicode and Latin-1 overlap, so characters in the U+80 to U+FF
#  are covered by the Latin1 directory, in the same way that Unicode characters
#  in the range U+00 to U+7F are standard ASCII characters. So if a character
#  is not found in this dictionary, it might be in Latin1_LaTeX_Chars.
#  The U+FFFD replacement character is rendered as '???' which is probably
#  the best we can do.

__Unicode_LaTeX_Chars__ = \
   {  0x0391:"A",         0x0392:"B",           0x0393:"$\\Gamma$",  \
      0x0394:"$\\Delta$", 0x0395:"E",           0x0396:"Z",      \
      0x0397:"H",         0x0398:"$\\Theta$",   0x0399:"I",  \
      0x039a:"K",         0x039b:"$\\Lambda$",  0x039c:"M", \
      0x039d:"N",         0x039e:"$\\Xi$",      0x039f:"O",    \
      0x03a0:"$\\Pi$",    0x03a1:"P",
      0x03a3:"$\\Sigma$", 0x03a4:"T",           0x03a5:"$\\Upsilon$",
      0x03a6:"$\\Phi$",   0x03a7:"X",           0x03a8:"$\\Psi$",
      0x03a9:"$\\Omega$", \
      0x03b1:"$\\alpha$", 0x03b2:"$\\beta$",    0x03b3:"$\\gamma$", \
      0x03b4:"$\\delta$", 0x03b5:"$\\epsilon$", 0x03b6:"$\\zeta$", \
      0x03b7:"$\\eta$",   0x03b8:"$\\theta$",   0x03b9:"$\\iota$",    \
      0x03ba:"$\\kappa$", 0x03bb:"$\\lambda$",  0x03bc:"$\\mu$", \
      0x03bd:"$\\nu$",    0x03be:"$\\xi$",      0x03bf:"$\\omicron$", \
      0x03c0:"$\\pi$",    0x03c1:"$\\rho$",     0x03c2:"$\\varsigma$", \
      0x03c3:"$\\sigma$", 0x03c4:"$\\tau$",     0x03c5:"$\\upsilon$", \
      0x03c6:"$\\phi$",   0x03c7:"$\\chi$",     0x03c8:"$\\psi$", \
      0x03c9:"$\\omega$", \
      0x2010:"-",         0x2013:"--",          0x2014:"---",     0x2018:"`", \
      0x2019:"'",         0x201c:"``",          0x201d:"''", \
      0xfffd:"???" }


#  Note: 0x03a2 is missing - there isn't an upper case equivalent of \varsigma,
#  which is itself only used in Greek writing, so probably isn't going to
#  turn up in many ADASS papers. Note that in LaTeX, Greek letters are all
#  math symbols.

# ------------------------------------------------------------------------------

#                         F i x  C h a r a c t e r s
#
#   This routine scans a Line read from a .tex file and checks for some of 
#   the more common foreign accented characters that can cause problems for an
#   English implementation of LaTeX. If it finds any that it recognises, it
#   replaces them with the equivalent LaTeX sequence - for example, it will
#   replace 0xe7 (the Ascii code for c-cedilla) with "\c{c}". If it makes no
#   changes to the string, it will return None. Otherwise it returns the 
#   modified string. The line number passed is used to output a message 
#   describing any changes made. (Pass it as zero to suppress such messages.)

def FixCharacters (Line,LineNumber,Encoding = "Latin1") :
   
   NewLine = None
   
   #  Quick pass to see if we have a problem
   
   Problem = False
   for Char in Line :
      if (not Char in string.printable) :
         Problem = True
         break
   
   if (Problem) :
      NewLine = ""

      LowEncoding = Encoding.lower()
      UseLatin1 = (LowEncoding == "latin1")
      UseMacRoman = (LowEncoding == "macroman")
      UseUnicode = (LowEncoding == "utf-8")
      UseAscii = (LowEncoding == "ascii")

      NChars = len(Line)
      Index = 0;
      while (Index < NChars) :
      
         Char = Line[Index]
         if (Char in string.printable) :
            NewLine = NewLine + Char
         else:
            Num = ord(Char)
            Repl = None
            Descrip = None
            IndexWas = Index
            if (UseAscii) :
               Descrip = "ASCII character (" + hex(Num) + ")"
            elif (UseLatin1) :
               Repl = __Latin1_LaTeX_Chars__.get(Num)
               Descrip = "Latin1 character (" + hex(Num) + ")"
            elif (UseMacRoman) :
               Repl = __Macintosh_LaTeX_Chars__.get(Num)
               Descrip = "Mac Roman character (" + hex(Num) + ")"
            elif (UseUnicode) :
               (IsUnicode, Unicode, NewIndex) = \
                                        CheckForUTF8Unicode(Line,Index,NChars)
               Index = NewIndex
               if (IsUnicode) :
                  Descrip = "Unicode character U+" + hex(Unicode)[2:]
                  Repl = __Unicode_LaTeX_Chars__.get(Unicode)
                  if (Repl == None) :
                     Repl = __Latin1_LaTeX_Chars__.get(Unicode)
               else :
                  Descrip = "Unexpected character (" + hex(Num) + \
                                                 " - not valid UTF-8 Unicode)"
            if (Descrip == None) :
               Descrip = "Unexpected character (" + hex(Num) + \
                            ") in unexpected encoding (" + Encoding + ")"
            if (Repl == None) :
               Text = Descrip + " in .tex file at line " + str(LineNumber) + \
                                                  " : LaTeX equivalent unknown"
               NewLine = NewLine + Char
               Index = IndexWas
            else :
               Text = Descrip + " in .tex file at line " + str(LineNumber) + \
                                                         " replaced by " + Repl
               NewLine = NewLine + Repl
            if (LineNumber != 0) : print(Text)
         Index = Index + 1

   return NewLine

# ------------------------------------------------------------------------------

#                    C h e c k  F o r  U T F  8  U n i c o d e
#
#   This utility routine is passed a byte string, which should be a line read
#   from what is assumed to be a LaTeX source file, which might be encoded
#   using UTF-8, together with the length of the line and an index into that
#   line. It returns a tuple (IsUnicode, Unicode, NewIndex) where IsUnicode is
#   true if a valid UTF-8 encoding of a Unicode character starts at the given
#   index value, Unicode is the integer value of that Unicode character, and
#   NewIndex is the index into of the last byte of that encoded Unicode
#   character, allowing the caller to skip over it. If no Unicode character was
#   found, NewIndex will simply be Index.
#
#   There may be ways of coding this up using Python modules designed to
#   handle UTF-8, but I thought this gave me more control, and was less likely
#   to have problems caused by the different ways strings are handled in
#   Python 2 and Python 3. Maybe I just like doing things the hard way.

def CheckForUTF8Unicode (Line,Index,Length) :

   #  Default return values
   
   NewIndex = Index + 1
   IsUnicode = False
   Unicode = 0
   
   #  Look at the character indicated by Index. This will normally be an
   #  ordinary ASCII (or possibly LATIN-1) single byte character. However,
   #  it might be the start of an encoded Unicode character. The way UTF-8
   #  encodes such characters in very clever, and quite complex. A good place
   #  to look for the details is https://en.wikipedia.org/wiki/UTF-8.
   #  UTF-8 encodes Unicode characters into an initial byte whose upper bits
   #  fit one of four bit patterns and whose lower bits contain some of the
   #  bits of the Unicode character. Depending on which of the four patterns
   #  that first byte has, it may be followed by a number of continuation
   #  bytes, all of which have the bit pattern 10xxxxxx where the 10 identifies
   #  the byte as a continuation characteer and the six xxxxxx bits contain
   #  more of the buts of the Unicode character.
   #  If he byte indicated by Index is the start of a Unicode sequence, it must
   #  fit one of the following bit patterns:
   #  0xxxxxxx - the low 7 bits gives a Unicode character in the range
   #             U+0000 to U+007F - these map directly onto ASCII characters
   #             and we don't count these as Unicode characters - you can
   #             treat this as an ordinary ASCII character.
   #  110xxxxx - this will be followed by one continuation byte, and the two
   #             specify a Unicode character in the range U+0080 to U+07FF.
   #             Note that the 5 xxxxxx bits in the first byte and the six
   #             xxxxxx bits in the continuation byte provide 11 bits, which
   #             is enough to hold numbers in the hex range 0080 to 07FF.
   #  1110xxxx - will be followed by two continuation bytes, and the three
   #             specify a Unicode character in the range U+0800 to U+FFFF.
   #             Note that the first byte supplies four xxxx bits, each of the
   #             continuation bytes supplies six xxxxxx bits, making a total
   #             of 16 bits, enough to hold numbers up to hex FFFF.
   #  1111xxxx - will be followed by three continuation bytes. You should have
   #             the idea by now. These four bytes specify a Unicode character
   #             in the range U+10000 to U+10FFFF. The four xxxx bits from
   #             the first byte and six xxxxxx bits from the three continuation
   #             bytes make 21 bits, which is enough to hold hex 10FFFF.
   #   So, we almost certainly have an encoded Unicode character if our first
   #   byte fits one of those patterns. If it's the first, then we treat it as
   #   an ordinary ASCII character. If it's one of the other three, then we
   #   see if the proper number of subsequent bytes start with the 10xxxxxx
   #   bit pattern that marks them as continuation bytes. If they do, then
   #   we do the required bit shuffling to get the Unicode value out of the
   #   various xxxx bits.
   
   Char = Line[Index]
   Num = ord(Char)
      
   #  See if this character is in the range of any of those last three
   #  patterns. If so, set ExtraBytes to the number of expected continuation
   #  bytes.
   
   ExtraBytes = 0
   if (Num >= 0xc0 and Num <= 0xdf) : ExtraBytes = 1
   if (Num >= 0xe0 and Num <= 0xef) : ExtraBytes = 2
   if (Num >= 0xF0 and Num <= 0xff) : ExtraBytes = 3
   if (ExtraBytes > 0) :
   
      #  Build up in Bytes a list of the bytes that we expect to form the
      #  encoded Unicode character. As we go, we check that any continuation
      #  bytes match the expected 10xxxxxx pattern - mask off the top two
      #  bits and the result should be 0x80. If this isn't true for any
      #  continuation byte, this isn't a Unicode character. (There are
      #  theoretical cases where a pattern of ordinary extended ASCII
      #  characters could mimic an encoded Unicode character, but they're
      #  extremely contrived and highly unlikely in practice.)
      
      Bytes = [Num]
      LastIndex = Index + ExtraBytes
      if (LastIndex < Length) :
         IsUnicode = True
         for I in range(ExtraBytes) :
            Extra = Line[Index + I + 1]
            NumExtra = ord(Extra)
            if ((NumExtra & 0xc0) != 0x80) :
               IsUnicode = False
               break
            Bytes.append(NumExtra)
   
      #  If it still looks like an encoded Unicode character, then we do the
      #  bit twiddling needed to get the bits - those xxxxx bits - out of the
      #  bytes that we now have in Bytes. Character values up to U+FFFF can
      #  be held in two bytes (UByte0 and UByte1 here). Larger values - the
      #  ones that needed three continuation bytes - will fit into three
      #  bytes. This code pulls those two or three bytes of the final value
      #  out of the encoded bytes, then combines them to get the final
      #  Unicode value. (It could be done more directly, but the shifts
      #  needed would be even harder to follow.) I believe I have these
      #  right - at the time of writing I don't have any test files with
      #  characters that need three continuation bytes.
      
      if (IsUnicode) :
         if (ExtraBytes == 1) :
            UByte0 = ((Bytes[0] & 0x1c) >> 2)
            UByte1 = ((Bytes[0] & 0x03) << 6) | (Bytes[1] & 0x3f)
            Unicode = (UByte0 << 8) | UByte1
         elif (ExtraBytes == 2) :
            UByte0 = ((Bytes[0] & 0x0f) << 4) | ((Bytes[1] & 0x3c) >> 2)
            UByte1 = ((Bytes[1] & 0x03) << 6) | (Bytes[2] & 0x3f)
            Unicode = (UByte0 << 8) | UByte1
         elif (ExtraBytes == 3) :
            UByte0 = ((Bytes[0] & 0x07) << 2) | ((Bytes[1] & 0x30) >> 4)
            UByte1 = ((Bytes[1] & 0x0f) << 4) | ((Bytes[2] & 0x3c) >> 2)
            UByte2 = ((Bytes[2] & 0x03) >> 6) | (Bytes[3] & 0x3f)
            Unicode = (UByte0 << 16) | (UByte1 << 8) | UByte2
         NewIndex = Index + ExtraBytes

   return (IsUnicode, Unicode, NewIndex)

# ------------------------------------------------------------------------------

#                         G e t  F i l e  E n c o d i n g
#
#   ADASS papers are usually supplied in simple ASCII, using standard LaTeX
#   sequences to get special characters such as accented letters or dashes
#   of different lengths. However, some files turn up that have clearly been
#   prepared using editors that insert extended character encodings for such
#   characters. This makes sense for anyone writing in a language that makes
#   use of such characters - many authors have names that need accents.
#   However, not all LaTeX versions are able to handle such characters, and
#   we may need to replace such characters with the standard sequences. The
#   problem is that a number of incompatible extended character sets have been
#   developed over the years, and it is not always obvious just what encoding
#   has been used. This routine is passed the name of a file and attempts to
#   determine which of a number of possible encodings it uses. It should also
#   be passed a list (usually empty) to which this routine appends strings
#   describing what it found in the file.
#
#   This routine should be able to pick the following:
#   o A file using standard ASCII - the lowest common denominator.
#   o A file using ASCII with the extended LATIN-1 set of characters.
#   o A file using the old Mac OS Roman encoding.
#   o A file with Unicode characters encoded using UTF-8.
#
#   There are a number of other possible encodings, but these cover those
#   seen for recent ADASS papers.
#
#   The Result argument should be an empty list. This routine returns this as
#   a list of strings, giving the encodings that the file might have. (Usually,
#   we'd hope there's only be one item in the list, but there are ambiguous
#   cases. In those cases, it's probaby worth outputting the full report.) The
#   possible options returned are:
#
#   "ASCII"     File contains nothing but standard ASCII characters.
#   "UTF-8"     File contains Unicode characters encoded using UTF-8.
#   "MacRoman"  File contains characters encoded in Mac OS Roman.
#   "Latin1"    File contains characters using the LATIN-1 extension.
#
#   If there is a problem opening the file, the list returned will be empty.
#
#   The function value returned by this routine is a measure of the certainty
#   of its returned results, essentially a percentage certainly. If this is
#   100, then the resut is perfectly clear. Any lesser value indicates that
#   there is some uncertainty, best handled by the calling routine displaying
#   the full Report that this routine also returns.

def GetFileEncoding (TexFileName,Result,Report) :

   Certainty = 100
   
   if (not os.path.exists(TexFileName)) :
      Report.append("The file " + TexFileName + " does not exist")
      Certainty = 0
   
   else :
      HasUnicode = False       # File does contain Unicode characters
      AllAscii = True          # All chars so fat are standard ASCII
      HasMacRoman = False      # File has chars that could be Mac Roman
      HasLatin1 = False        # File has chars that could be Latin1
      HasAmbiguous = False     # File has chars that could be Mac or Latin1
      HasUnknown = False       # File has chars that can't be classified
      HasUFFFD = False         # File has the Unicode replacement character
      
      LineNumber = 0
      TexFile = open(TexFileName,"r")
      for Line in TexFile :
         LineNumber = LineNumber + 1
         Index = 0
         LineLength = len(Line)
         while (Index < LineLength) :

            IsUnicode = False       # Almost certainly Unicode
            IsLatin1 = False        # Probably Latin1
            IsMacRoman = False      # Probably Mac Roman
            IsAscii = False         # Definitely standard ASCII
            IsUnknown = False       # Not Unicode, not a usual Latin or Mac char
            IsAmbiguous = False     # Not Unicode, known in both Latin & Mac
            
            Char = Line[Index]
            CharNum = ord(Char)
            
            #  First, an easy test. Any character in the range 0..7F is an
            #  ordinary ASCII character.
            
            if (CharNum <= 0x7f) :
               IsAscii = True
            else :
            
               #  A character greater than 7F might be a Latin-1 character,
               #  a Mac OS Roman character (and these can be hard to tell apart)
               #  or it might be the start of a UTF-8 Unicode multi-byte
               #  character. Such Unicode characters have a distinctive
               #  signature, that CheckForUTF8Unicode() will spot pretty
               #  unambiguously, so we check that next. If this is such a
               #  character, we increment Index to skip over the rest of the
               #  bytes that make up the multi-byte character.
               
               (IsUnicode, Unicode, NewIndex) = \
                                 CheckForUTF8Unicode(Line,Index,LineLength)
               if (IsUnicode) :
               
                  #  This is clearly Unicode. See if we can get the LaTeX
                  #  equivalent for the report.
                  
                  Index = NewIndex
                  Message = "Line " + str(LineNumber) + \
                              " : has Unicode char U+" + hex(Unicode)[2:]

                  #  Unicode U+FFFD is the Unicode replacement character. If the
                  #  file has this, then it indicates that it has been read by
                  #  another program and converted into Unicode, but that some
                  #  characters could not be converted - probably becasue the
                  #  program assumed the wrong input format. Some versions of
                  #  TexWorks used to do this to files they read in different
                  #  formats.
                  
                  if (Unicode == 0xfffd) :
                     HasUFFFD = True
                     Message = Message + " (the Unicode replacement character)"
                  else :
                  
                     #  See if we canget the LaTeX equivalent string, and add
                     #  that to the report.
                     
                     Repl = __Unicode_LaTeX_Chars__.get(Unicode)
                     if (Repl == None) :
                        Repl = __Latin1_LaTeX_Chars__.get(Unicode)
                     if (Repl != None) :
                        Message = Message + ' (LaTeX: "' + Repl + '")'
                     else :
                        Message = Message + ' (LaTeX: Unknown)'
                  Report.append(Message)
                  
      
               else :

                  #  It wasn't a Unicode character. What we have now is a
                  #  single character in the range 80..FF. This will usually be
                  #  a LATIN-1 character, but it just might be Mac Roman.

                  Message = "Line " + str(LineNumber) + " : has char " + \
                                                         hex(CharNum)[2:]
                  
                  #  We see if this is a character we know how to convert
                  #  into LaTeX in either of the encodings. (LATIN-1 doesn't use
                  #  the range 80-9F, and we note that.) If we have a LaTeX
                  #  equivalent for this character in either of the encodings,
                  #  that's a pretty good hint as to which encoding is being
                  #  used. However, some characters have encodings in both
                  #  Latin-1 and Mac Roman. We use the LaTeX equivalents in
                  #  the lines we generate for the reports.

                  MacRepl = __Macintosh_LaTeX_Chars__.get(CharNum)
                  if (MacRepl != None) :
                     Message = Message + ' (LaTeX: "' + MacRepl + \
                                                              '" if Mac Roman)'
                  LatinRepl = __Latin1_LaTeX_Chars__.get(CharNum)
                  if (LatinRepl != None) :
                     Message = Message + ' (LaTeX: "' + LatinRepl + \
                                                                 '" if Latin1)'
                  if (CharNum >= 0x80 and CharNum <= 0x9F) :
                     Message = Message + " (not used in Latin-1)"
                  Report.append(Message)
                  if (MacRepl == None and LatinRepl != None) :
                     IsLatin1 = True
                  elif (MacRepl != None and LatinRepl == None) :
                     IsMacRoman = True
                  elif (MacRepl == None and LatinRepl == None) :
                     IsUnknown = True
                  else :
                     IsAmbiguous = True
      

            #  Now we've classified that character, how does that fit with what
            #  we've seen so far?

            if (not IsAscii) : AllAscii = False
            if (IsUnicode) : HasUnicode = True
            if (IsLatin1) : HasLatin1 = True
            if (IsMacRoman) : HasMacRoman = True
            if (IsAmbiguous) : HasAmbiguous = True
            if (IsUnknown) : HasUnknown = True

            Index = Index + 1

      #  And once we've passed through the whole file, let's see what we've
      #  got.

      TexFile.close()

      if (HasAmbiguous) :
      
         #  We had ambiguous characters. If we had any that were not ambiguous,
         #  that pretty much tells us that the ambiguous characters must be
         #  the same, and that ties down the encoing and we can drop the
         #  'ambiguous' flag.
   
         if (HasMacRoman and not HasLatin1) :
            HasAmbiguous = False
            Report.append( \
             "Assuming Mac Roman encoding, as not all characters are ambiguous")
            Certainty = 80
         if (HasLatin1 and not HasMacRoman) :
            HasAmbiguous = False
            Report.append( \
                "Assuming Latin1 encoding, as not all characters are ambiguous")
            Certainty = 80
               
      #  Finally, we set up the Result list, which we hope will only have
      #  one entry, and add some final explantations to the Report. FIrst,
      #  if everything was ASCII, that's easy.
      
      if (AllAscii) :
         Result.append("ASCII")
         Report.append( \
                  "Assuming ASCII encoding - all characters are standard ASCII")
      else :
      
         #  Otherwise, there were encoded characters. Put all the possible
         #  encodings we found into the result list that we return.
         
         if (HasUnicode) : Result.append("UTF-8")
         if (HasMacRoman or HasAmbiguous) : Result.append("MacRoman")
         if (HasLatin1 or HasAmbiguous) : Result.append("Latin1")
         
         #  And now see if we can explain our final conclusions.
         
         if (len(Result) > 1) :
            Report.append("File seems to have a mixture of possible encodings")
            Certainty = 50
         else :
         
            #  This is the happy case were, although there were non-standard
            #  ASCII characters found, they were unambiguously encoded all
            #  using the same encoding - as far as we can tell! But note the
            #  proviso if the U_FFFD replacement character was spotted.
            
            if (HasUnicode) :
               Report.append("File uses Unicode characters encoded using UTF-8")
               if (HasUFFFD) :
                  Certainty = 90
                  Report.append("But appears to to be the result of a " + \
                                                   "mis-conversion into UTF-8.")
                  Report.append("An earlier program may have mis-identified" + \
                                                      " the original encoding.")
                  Report.append("Unfortunately, the original character value" \
                                                      + " cannot be recovered.")
            if (HasLatin1) :
               Report.append("File uses ASCII with LATIN-1 extended characters")
            if (HasMacRoman) :
               Report.append("File uses ASCII with Mac OS Roman characters")

   return Certainty

# ------------------------------------------------------------------------------

#                         C h e c k  C h a r a c t e r s
#
#   This is a version of FixCharacters() that only checks to see there are
#   any potential unprintable-character problems in the line it is passed.
#   It returns True if there were such characters, False otherwise. If there
#   is a known-fix for the problem character, it notes it. The final optional
#   Problems argument allows this to be used in batch mode, where direct output
#   from this routine is suppressed and instead a set of report lines are added
#   to the list of problems passed.
#

def CheckCharacters (Line,LineNumber,Problems = None,Encoding = "Latin1") :

   BatchMode = False
   if (Problems != None) : BatchMode = True
   LowEncoding = Encoding.lower()
   UseLatin1 = (LowEncoding == "latin1")
   UseMacRoman = (LowEncoding == "macroman")
   UseUnicode = (LowEncoding == "utf-8")
   UseAscii = (LowEncoding == "ascii")
   
   Problem = False
   NChars = len(Line)
   Index = 0;
   while (Index < NChars) :
   
      Char = Line[Index]
      if (not Char in string.printable) :
         Problem = True
         Num = ord(Char)
         Repl = None
         Descrip = None
         if (UseAscii) :
            Descrip = "ASCII character (" + hex(Num) + ")"
         elif (UseLatin1) :
            Repl = __Latin1_LaTeX_Chars__.get(Num)
            Descrip = "Latin1 character (" + hex(Num) + ")"
         elif (UseMacRoman) :
            Repl = __Macintosh_LaTeX_Chars__.get(Num)
            Descrip = "Mac Roman character (" + hex(Num) + ")"
         elif (UseUnicode) :
            (IsUnicode, Unicode, NewIndex) = \
                                     CheckForUTF8Unicode(Line,Index,NChars)
            Index = NewIndex
            if (IsUnicode) :
               Descrip = "Unicode character U+" + hex(Unicode)[2:]
               Repl = __Unicode_LaTeX_Chars__.get(Unicode)
               if (Repl == None) :
                  Repl = __Latin1_LaTeX_Chars__.get(Unicode)
            else :
               Descrip = "Unexpected character (" + hex(Num) + \
                                              ") - not valid UTF-8 Unicode)"
         if (Descrip == None) :
            Descrip = "Unexpected character (" + hex(Num) + \
                            ") in unexpected encoding (" + Encoding + ")"
         if (Repl == None) :
            Text = Descrip + " in .tex file at line " + str(LineNumber) + \
                                               " : LaTeX equivalent unknown"
         else :
            Text = Descrip + " in .tex file at line " + str(LineNumber) + \
                                             " should be replaced by " + Repl
         if (BatchMode) : Problems.append(Text)
         else : print(Text)
      Index = Index + 1
   
   return Problem 
 
# ------------------------------------------------------------------------------

#                         A u t h o r  C h a r s
#
#   AuthorChars() is passed an author name replete with LaTeX formatting,
#   generally for accented characters. It returns a simplified version of
#   the name, with any of the common accenting syntaxes replaced by, in most
#   cases, just the unaccented character. The exception is the unlaut, where
#   it appends an extra 'e', following the usual convention for writing 
#   German words where the umlaut is too awkward. The author name is also
#   truncated at a comma, so "Surname, I." is truncated to "Surname".
#
#   The idea here is to generate a name that would match that used for the
#   directory name used for a paper by this author, so that this can be
#   checked.
#
#   LaTeX uses a number of special constructs of the form \<char>{<letter>}
#   which modify a single letter to produce an accented character. For example,
#   \c{c} which generates a c-cedilla, or \"{u} which generates a 'u' with an
#   umlaut. LaTeX also accepts the simplified form \<char><letter> in most
#   cases. This code handles \` \' \^ \~ \" \. \c \o \v \H \k \= \b \d \r \u
#   There are probably some other obscure cases out there, but that's a 
#   good start.

def AuthorChars (Author) :

   #  Truncate at a comma - assuming this clips off any trailing initials.
   
   Index = Author.find(',')
   if (Index >= 0) : Author = Author[:Index]
   
   #  If there are no LaTeX directives at all, that's all we have to do.
   
   if (Author.find('\\') >= 0):
   
      #  Work through all the possible values for <char> in \<char>
       
      for Char in "`'^~\".covHk=bdru" :
      
         #  For each character, we try twice, once for the case where the
         #  accented letter is in {braces} and then once where it isn't.
         #  Offset is the number of characters after the '\' where we find
         #  the accented letter itself.
         
         for Try in [1,2] :
            if (Try == 1) :
               Directive = '\\' + Char + '{'
               Offset = 3
            else :
               Directive = '\\' + Char
               Offset = 2
               
            #  We keep going until we've removed each instance of the
            #  directive we're looking for,
            
            while (True) :
               Index = Author.find(Directive)
               if (Index < 0) : break
               
               #  Normally, we just replace the accenting directive with
               #  the single letter. For an umlaut, we append an 'e'
               
               Letter = Author[Index + Offset]
               FullString = Directive + Letter
               if (Try == 1) : FullString = FullString + '}'
               if (Char == '"') : Letter = Letter + 'e'
               Author = Author.replace(FullString,Letter)
               
         #  And we quit once there are no LaTeX directives left.
         
         if (Author.find('\\') < 0): break
         
   return Author

# ------------------------------------------------------------------------------

#                          R u n  C o m m a n d
#
#  RunCommand() is a utility that runs a single command, waiting for it
#  to cpmplete. It ignores any output from the command, but returns an
#  error string if the command terminates with bad status. Command should
#  be a single string or a list of strings, but if it is a single string
#  it will be split (using spaces as delimiters) into a list, rather than
#  being passed to a shell to interpret.
#
#  This is packaged as a separate routine because it's actually tricky to
#  get right, particularly using the subprocess module. (The recent routine
#  subprocess.call() does most of this, but only dates from Python 3.5. Also
#  note that a lot of the things this might be used for, like extracting
#  archives using tar, can be done using ordinary python modules.)

def RunCommand (Command) :

   Status = None
   
   #  We don't want to use a shell to interpret the command, since that
   #  has security implications (if Command is built up using outside input
   #  nasty stuff can be embedded in it), so we need to pass Popen() an
   #  argument list rather than a command. (Note: in Python 2 the test
   #  should really be for basestring rather than str, as this misses
   #  unicode strings, but basestring isn't defined in Python 3).
   
   if (isinstance(Command,str)) : CommandList = Command.split()
   else : CommandList = Command
   
   #  Setting up stdout and stderr like this allows the output from the
   #  subprocess to be absorbed. (You may not want to do this, in which
   #  case you don't want this routine. It took a bit of experimenting
   #  to get this sequence right - if I left stderr as None, unzip would
   #  output the list of files, for example.)
   
   Proc = subprocess.Popen(CommandList,stdout=subprocess.PIPE, \
                                                stderr=subprocess.STDOUT)
   Output = Proc.communicate()
   Proc.stdout.close()
   Result = Proc.wait()
   if (Result != 0) :
      Status = "Error executing '" + Command + "'"

   return Status

# ------------------------------------------------------------------------------

#                       E x t r a c t  A r c h i v e
#
#  ExtractArchive() is passed the name of an archive file - either a tar or
#  a zip file - and extracts it into the current directory. If there are any
#  problems, it returns a string describing the error. Normally, it returns
#  None.

def ExtractArchive (Filename) :

   Status = None
   if (Filename.endswith(".tar") or Filename.endswith(".tar.gz") or \
           Filename.endswith(".zip") or Filename.endswith(".tgz")) :
      
      #  We're going to use a subprocess command to execute the extraction
      #  command, so we need to handle any blanks or quote characters in the
      #  filename. (Actually, this should use the Python archive modules.)
      
      AbsFilename = os.path.abspath(Filename)
      AbsFilename = AbsFilename.replace("'","\\'")
      AbsFilename = AbsFilename.replace(" ","\\ ")
      
      if (AbsFilename.endswith(".zip")) :
         Command = "unzip " + AbsFilename
      else :
         Command = "tar -xf " + AbsFilename
      Result = RunCommand(Command)
      if (Result) : Status = Result
   else :
      Status = "Type of archive file " + Filename + " is unclear"

   return Status


# ------------------------------------------------------------------------------

#                         G e t  A r c h i v e  T i m e
#
#   GetArchiveTime() returns the latest modification date (as a time in seconds
#   since the epoch) of any file contained in the named archive file, which
#   can be a .tar, .tar.gz or a .zip file.  If it cannot determine the date
#   it returns None. Optionally, it can also be passed a list to which will
#   be added the names of all the files in the archive.

def GetArchiveTime (Filename,FileList = None) :

   LatestTime = None
   if (Filename.endswith(".tar") or Filename.endswith(".tar.gz") or \
           Filename.endswith(".zip") or Filename.endswith(".tgz")) :
      
      #  Remember the current directory and the absolute path of the file
      #  we've been passed (which may have been a relative name)
         
      OriginalDir = os.getcwd()
      AbsFilename = os.path.abspath(Filename)
      AbsFilename = AbsFilename.replace("'","\\'")
      AbsFilename = AbsFilename.replace(" ","\\ ")
      
      #  Create a temporary directory for the files in the archive, move
      #  to it and copy the archive files into it. (This is slower but more
      #  reliable than trying to interpret the output from commands like
      #  "tar -tvf") (This code should now use the newer ExtractArchive()
      #  routine.)
      
      TempDir = tempfile.mkdtemp()
      os.chdir(TempDir)
      if (AbsFilename.endswith(".zip")) :
         Proc = os.popen("unzip " + AbsFilename)
      else :   
         Proc = os.popen("tar -xf " + AbsFilename)
      Proc.close()
      
      #  Now we'll go through all the files looking at the dates. One
      #  complication - the top level of the archive may be a single
      #  directory which itself holds the files. If so, we dive into that
      #  intermediate directory. (It would probably be better to do a 
      #  recursive search through the whole of the directory.) Also ignore
      #  the __MACOSX files that sometimes end up in OS X archives.
      
      FilesInDir = os.listdir(".")
      FileCount = 0
      IntermediateDir = ""
      LastFile = ""
      for File in FilesInDir :
         if (not File.startswith('.') and File != "__MACOSX") :
            LastFile = File
            FileCount = FileCount + 1
      if (FileCount == 1) :
         IntermediateDir = os.path.abspath(LastFile)
         if (os.path.isdir(IntermediateDir)) :
            os.chdir(IntermediateDir)
            FilesInDir = os.listdir(".") 
            
      #  Now look at the modification dates of all the files. (The test for
      #  exists() is because a file may be a link to a file that does not
      #  exist on this system.) And directories will have the current date,
      #  and we don't expect them anyway.
              
      First = True
      for File in FilesInDir :
         if (os.path.exists(File)) :
            if (not os.path.isdir(File)) :
               FileTime = os.stat(File).st_mtime
               if (First) :
                  LatestTime = FileTime
                  First = False
               else :
                  if (FileTime > LatestTime) : LatestTime = FileTime
               
      #  If the caller passed us a file list, add the file names to it.
      
      if (FileList != None) :
         FileList.extend(FilesInDir)
         
      #  Cleaup up after outselves, and return to the directory we started from.
      
      if (TempDir != "") :
         Proc = os.popen("rm -rf " + TempDir)
         Proc.close()
      os.chdir(OriginalDir)
   return LatestTime
   
# ------------------------------------------------------------------------------

#                      G e t  A r c h i v e  L i s t
#
#   GetArchiveList() walks through every file in the tree whose root is 
#   the directory passed as Path. It looks for any file that might be an 
#   archive file for the paper whose name is passed as Paper. That is, any
#   .tar, .tar.gz or .zip file whose name contains the paper name in some
#   way. It returns a list of the paths of each candidate file, relative to
#   the current directory.

def GetArchiveList (Path,Paper) :

   #  ArchiveWalkCallback() is a nested callback routine that does most of 
   #  the work. It's nested because that's the easiest way for it to get
   #  access to Paper. It gets called for each directory in Path with DirPath
   #  as the directory path and FileList a list of files in the directory. It
   #  adds any candidate files to the list passed as ArchivePath. (This
   #  structure dates back to Python2 days, when this actually was a routine
   #  called back from os.path.walk(). Now we use os.walk() instead, and the
   #  structure could be rather simpler.)
    
   def ArchiveWalkCallback(ArchiveList,DirPath,FileList) :
      for File in FileList :
         if (File.endswith(".tar") or File.endswith(".tar.gz") \
                                               or File.endswith(".zip")) :
            Match = False
            Filelower = File.lower()
            Paperlower = Paper.lower()
            
            #  The basic test is to see if the paper name appears in the file
            #  name - as a case-insensitive test.
            
            if (Filelower.find(Paperlower) >= 0) :
               Match = True
            else :
            
               #  Some people call their files O1.4 instead of O1_4, so we
               #  check for that.
               
               if (Filelower.find(Paperlower.replace('-','.')) >= 0) :
                  Match = True
               else :
               
                  #  And some people miss leading zeros from paper numbers,
                  #  using P71 instead of P071.
                  
                  if (Paperlower.startswith("p00")) :
                     if (Filelower.find(Paperlower.replace('p00','p')) >= 0) :
                        Match = True
                  elif (Paperlower.startswith("p0")) :
                     if (Filelower.find(Paperlower.replace('p0','p')) >= 0) :
                        Match = True
            if (Match) :
               FilePath = os.path.join(DirPath,File)
               ArchiveList.append(FilePath)
   
   #  This is the main body of GetArchiveList(). Walk through the supplied
   #  directory structure, calling ArchiveWalkCallback() for each directory 
   #  it contains. This used to use os.path.walk, but this was removed from
   #  Python 3.
              
   ArchiveList = []
   os.path.walk(Path,ArchiveWalkCallback,ArchiveList)
   for Details in os.walk(Path) :
      ArchiveWalkCallback(ArchiveList,Details[0],Details[2])
   
   return ArchiveList

# ------------------------------------------------------------------------------

#                         C o l l a p s e  D i r
#
#  Often, an archive will turn out not to have all the files for a paper
#  at the top level, but instead will have a single directory at top level
#  which then contains the files for the paper. This is actually a sensible
#  thing for the author to do, but it isn't quite what we're looking for,
#  This routine looks to see if the current directory effectively contains
#  only a single directory, and if so it moves the contents of that directory
#  up to the top level and removes the directory, so producing the layout
#  we expect. If the current directory effectively contains more than one file,
#  this routine does nothing. (Note the word 'effectively' here - we don't
#  count hidden files - ones beginning with '.', nor do we count the
#  __MACOSX file that OS X systems often include in tar archives for their own
#  purposes.)
#
#  This routine can also handle another case that has been seen occasionally.
#  Sometimes, the archive file turns out to contain just one file, and
#  that file is itself an archive file. In that case, this routine extracts
#  the files from that archive, removes the archive, and then checks for
#  a single directory at top level.
#
#  If DirList or ArchiveList are supplied, this routine adds the name of
#  any removed intermediate directory or archive file to the appropriate
#  list.

def CollapseDir (DirList = None, ArchiveList = None) :

   FilesInDir = os.listdir(".")
   FileCount = 0
   LastFile = ""
   
   #  See how many files we have (effectively - see header comments)
   
   for File in FilesInDir :
      if (not File.startswith('.') and File != "__MACOSX") :
         LastFile = File
         FileCount += 1

   #  If we only have one file, and it is itself an archive file, expand
   #  it into the current directory first, then call this routine again
   #  recursively.

   if (FileCount == 1) :
      Filename = LastFile
      if (Filename.endswith(".tar") or Filename.endswith(".tar.gz") or \
                 Filename.endswith(".zip") or Filename.endswith(".tgz")) :
         Status = ExtractArchive(Filename)
         if (Status == None) :
            os.remove(Filename)
            if (ArchiveList != None) : ArchiveList.append(Filename)
            CollapseDir (DirList,ArchiveList)

   #  If we only have one file, and it is a directory, move its contents
   #  up to the current directory and remove that now empty directory.
   
   if (FileCount == 1) :
      IntermediateDir = os.path.abspath(LastFile)
      if (os.path.isdir(IntermediateDir)) :
         os.chdir(IntermediateDir)
         Proc = os.popen("mv *.* ..")
         Proc.close()
         os.chdir("..")
         shutil.rmtree(IntermediateDir,ignore_errors = True)
         if (DirList != None) : DirList.append(LastFile)

# ------------------------------------------------------------------------------

#                       L o c a t e  T e x  F i l e
#
#  LocateTexFile() searches the current directory, assuming it contains the
#  files for an ADASS paper, looking for the main .tex file for the paper.
#  Ideally, we will know the PaperID for the paper in question, and can pass
#  this to this routine, in which case the file should be PaperID.tex, eg
#  O10-3.tex. If this file is found as expected, this routine returns its
#  name. Authors are occasionally careless with their naming of files, or we
#  may not know the PaperID (in which case it should be passed as None, which
#  is the default). In this case, this routine attempts to do its best with
#  what it has, which is just the file list. If there is only one .tex file,
#  it will return that, for example. To allow for the possibility that more
#  than one plausible candidate is found, this routine returns a list of
#  files, although usually this will have only a single entry - or none, if
#  no file can be found. If the caller wants to limit the returned list to
#  just one file, passing the optional Single parameter as True will force
#  this routine to return just the most recently modified of the files that
#  would otherwise have been returned.

def LocateTexFile (PaperID = None, Details = None, Single = False) :

   Files = []
   Found = False
   Report = (Details != None)
   
   #  First, if we have a PaperID, see if we have the file we expect.
   
   if (PaperID) :
      TexFileName = PaperID + ".tex"
      if (os.path.exists(TexFileName)) :
         Files.append(TexFileName)
         Found = True
         if (Report) : Details.append("Found " + TexFileName + " as expected")
      else :
         if (Report) :
            Details.append("Expected file " + TexFileName + " not found")
   if (not Found) :
   
      #  Not that easy. We need to look at the files we have. See how
      #  many .tex files we have.
      
      FilesInDir = os.listdir(".")
      TexFiles = 0
      for File in FilesInDir :
         if (File.endswith(".tex") and not File.startswith('.')) :
            TexFiles += 1
            LastTexFile = File

      if (TexFiles == 0) :
      
         #  No .tex files at all. That's all we can do.
         
         if (Report) : Details.append("No .tex files found in directory")

      elif (TexFiles == 1) :
      
         #  Just one .tex file. We'll settle for that.
         
         if (Report) :
            Details.append("Only one .tex file (" + LastTexFile + \
                                                ") found in directory")
         Files.append(LastTexFile)
      else :

         #  Multiple .tex files. This gets tricky. See if any of them look
         #  anything like a properly named ADASS .tex file.

         #  First, try for any .tex file that has the paperID in its name
         
         if (PaperID) :
            for File in FilesInDir :
               if (File.endswith(".tex") and not File.startswith('.')) :
                  LFile = File.lower()
                  if (LFile.find(PaperID.lower()) >= 0) :
                     Files.append(File)
                     if (Report) :
                        Details.append(File + " contains " + PaperID)
                     Found = True
         
         if (not Found) :

            #  Failing that, any file that seems to have a properly named
            #  .tex file.
            
            for File in FilesInDir :
               if (File.endswith(".tex") and not File.startswith('.')) :
                  Paper = File[:-4]
                  Problems = []
                  if (CheckPaperName(Paper,Problems)) :
                     Files.append(File)
                     if (Report) :
                        Details.append(File + " is a properly named .tex file")
                     Found = True

         if (Found) :
            if (Report) : Details.append("Found " + str(len(Files)) + \
                                          " plausibly named .tex file(s)")
         else :
         
            #  There weren't any plausibly named files. All we can do is
            #  include any .tex file we find.
            
            for File in FilesInDir :
               if (File.endswith(".tex") and not File.startswith('.')) :
                  Files.append(File)
                  if (Report) :
                     Details.append("Found .tex file " + File)
            if (Report) : Details.append("Found " + str(len(Files)) + \
                                                  " .tex files")
               
   #  If we end up with multiple .tex files, there is one more thing we can
   #  do. We can see if any of them have an author list and a title. If only
   #  one does, we can be reasonably sure it's what we're looking for. Even
   #  if more than one does, this might remove some spurious files.
   
   if (len(Files) > 1) :
      PaperFiles = []
      for File in Files :
         Ignore = []
         Authors = GetAuthors(None,Ignore,File)
         if (len(Authors) > 0) :
            Surname = AuthorSurname(Authors[0])
            Title = GetTitle(None,Ignore,File)
            if (Title != "") :
               if (Report) :
                  Details.append("File " + File + " appears to be a paper by " \
                                                                     + Surname)
               PaperFiles.append(File)
      if (len(PaperFiles) > 0) : Files = PaperFiles

   #  Finally, if the Single parameter has been set to force us to return only
   #  a single file, we can check the modification times of the files and
   #  return just the most recently modified file.
   
   if (len(Files) > 1 and Single) :
      TexFileName = Files[0]
      LatestTexTime = os.stat(TexFileName).st_mtime
      for File in Files[1:] :
         FileTime = os.stat(File).st_mtime
         if (FileTime > LatestTexTime) :
            TexFileName = File
            LatestTexTime = FileTime
      Details.append("Using last modified .tex file: " + TexFileName)
      Files = [TexFileName]

   return Files


# ------------------------------------------------------------------------------

#                   P a c k a g e  S c a n  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file for any packages used. Words are the components of a LaTeX
#   directive parsed by the TexScanner. If this is a "\usepackage" directive,
#   this parses the arguments to that directive and checks to see if any of
#   these are non-standard packages. StandardList is a list of any standard
#   packages found, to which this routine appends. Similarly, NonStandard is
#   a list of any non-standard packages found. In fact, no .tex file should
#   need any \usepackage directives, other than \usepackage{asp2014} as that
#   the standard package itself includes all the standard packages.

__StandardPackages__ = \
   {"array","txfonts","ifthen","lscape","index","graphicx","asmsymb", \
    "wrapfig","chapterbib","url","ncccropmark","watermark"}

def PackageScanCallback(Words,StandardList,NonStandard) :

   NumberWords = len(Words)
   if (NumberWords > 1) :
      if (Words[0] == "\\usepackage") :
         for Word in Words[1:NumberWords] :
            if (Word.startswith('{')) :
               Packages = Word.strip("{}").replace(' ','').split(',')
               Len = len(Packages)
               if (Len > 0) :
                  for Package in Packages :
                     if (Package != "asp2014" and Package != "./asp2014") :
                        Standard = False
                        for StandardPkg in __StandardPackages__ :
                           if (Package == StandardPkg) :
                              Standard = True
                        if (Standard) :
                           StandardList.append(Package)
                        else :
                           NonStandard.append(Package)

# ------------------------------------------------------------------------------

#                        C h e c k   P a c k a g e s
#
#   This routine looks in the current directory for a file called 
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper. It looks for any LaTeX packages
#   used by this .tex file. It lists all the packages found, noting the use
#   of standard packages (which is OK, but unnecessary), and warning about
#   the use of any non-standard packages.
# 
#   To allow this to be used for preliminary checking, where the main .tex
#   file has been misnamed, the actual .tex file name can be supplied as
#   an optional argument. The final optional Problems argument allows this to
#   be used in batch mode, where direct output from this routine is suppressed
#   and instead a set of report lines are added to the list of problems passed.
#
#   This routine returns True if everything looks OK, False otherwise.


def CheckPackages (Paper,TexFileName = "",Problems = None) :
   
   ReturnOK = True
   
   BatchMode = False
   if (Problems != None) : BatchMode = True
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      Problem = "Cannot find main .tex file: " + TexFileName
      if (BatchMode) : Problems.append(Problem)
      else : print(Problem)
      ReturnOK = False
   else :

      #  Now get a list of the packages from the .tex file.

      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      
      #  GetNextTexCommand() will call PackageScanCallback for each command it
      #  finds in the file, and PackageScanCallback will check the command
      #  and add any packages to one of the two lists.
      
      Finished = False
      StandardList = []
      NonStandard = []
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(PackageScanCallback,\
                                                   StandardList,NonStandard)
                                                         
      TexFile.close()
      
      if (len(StandardList) > 0) :
         if (not BatchMode) :
            print("")
            print("Note:",TexFileName,\
                                 "includes the following standard package(s):")
            for Package in StandardList :
               print("   ",Package)
            print("this is OK, but unnecessary.")
      if (len(NonStandard) > 0) :
         if (not BatchMode) : print("")
         Problem = TexFileName + \
                         " includes the following non-standard package(s):"
         if (BatchMode) : Problems.append(Problem)
         else : print("**",Problem)
         Packages = ""
         for Package in NonStandard :
            Packages = Packages + Package + " "
         if (BatchMode) : Problems.append(Packages)
         else : print(Packages)
         Problem = "this may be a problem"
         if (BatchMode) : Problems.append(Problem)
         else : print(Problem,"**")
         ReturnOK = False

   return ReturnOK

# ------------------------------------------------------------------------------

#                   R u n n i n g  H e a d s  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file for the \markboth directive used to generate the running
#   heads for the paper. Words are the components of a LaTeX directive parsed
#   by the TexScanner. If this is a "\markboth" directive, this parses the 
#   arguments to that directive and checks them for the sort of problems that
#   have occasionally shown up in ADASS papers. Notes should be a list of 
#   strings, initially set empty. Each time the callback encounters a
#   \markboth directive it appends to Notes two strings giving the author
#   list and the paper title. It then adds strings describing any problems
#   it has found. Since any paper should only include one \markboth directive,
#   after the paper has been scanned, Notes should contain exactly two strings. 
#   If Notes is empty, no \markboth has been found, If it contains more than
#   two strings, some problem has been found.

def RunningHeadsCallback(Words,Notes,Unused) :

   NumberWords = len(Words)
   if (NumberWords > 1) :
      if (Words[0] == "\\markboth") :
         if (len(Notes) > 0) :
            Problem = "Paper contains multiple \\markboth directives"
         if (NumberWords != 3) :
            Problem = "\\markboth directive has wrong number of arguments"
            Problems.append(Problem)
         else :
            Authors = Words[1].strip('{}')
            Title = Words[2].strip('{}')
            Note = "Author list for running header is '" + Authors + "'"
            Notes.append(Note)
            Note = "Paper title for running header is '" + Title + "'"
            Notes.append(Note)
            if (Authors == "Author1, Author2, and Author3") :
               Problem = "Author list is unchanged from the template"
               Notes.append(Problem)
            if (Authors.strip() == "") :
               Problem = "Author list is blank"
               Notes.append(Problem)
            if (Title == "Author's Final Checklist") :
               Problem = "Paper title is unchanged from an out-of-date template"
               Notes.append(Problem)
            if (Title == "Short Title") :
               Problem = "Paper title is unchanged from the template"
               Notes.append(Problem)
            if (Title.strip() == "") :
               Problem = "Paper title is blank"
               Notes.append(Problem)
            if (Authors == Title) :
               Problem = "Paper title is the same as the author list"
               Notes.append(Problem)
               
# ------------------------------------------------------------------------------

#                   C h e c k   R u n n i n g  H e a d s
#
#   This routine looks in the current directory for a file called 
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper. It looks for any \markboth
#   directive that specifies the running heads for the paper (author and
#   title), and checks for any problems with them. (A surprising number of
#   ADASS papers leave the \markboth directive unchanged from the template, or
#   manage to get it wrong in other ways. This routine spots some of the
#   issues that have been seen. The final optional Problems argument allows
#   this to be used in batch mode, where direct output from this routine is
#   suppressed and instead a set of report lines are added to the list of
#   problems passed.
# 
#   To allow this to be used for preliminary checking, where the main .tex
#   file has been misnamed, the actual .tex file name can be supplied as
#   an optional argument.
#
#   This routine returns True if everything looks OK, False otherwise.


def CheckRunningHeads (Paper,TexFileName = "",Problems = None) :
   
   ReturnOK = True
   
   BatchMode = False
   if (Problems != None) : BatchMode = True
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      Problem = "Cannot find main .tex file: " + TexFileName
      if (BatchMode) : Problems.append(Problem)
      else : print(Problem)
      ReturnOK = False
   else :

      #  Now set up to check the .tex file.

      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      
      #  GetNextTexCommand() will call RunningHeadsCallback for each command it
      #  finds in the file, and RunningHeadsCallback will check the command
      #  and will process any \markboth directive it finds.
      
      Finished = False
      Notes = []
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(RunningHeadsCallback,\
                                                               Notes,None)
                                                         
      TexFile.close()
      
      #  See comments for RunningHeadsCallback() for details of how it handles
      #  Notes. Essentially, if all is well, Notes will have two entries,
      #  which will be the author list and the title list.Anything else
      #  will be an error.
      
      if (not BatchMode) : print("")
      if (len(Notes) == 2) :
         if (not BatchMode) :
            print(Notes[0])
            print(Notes[1])
      else :
         ReturnOK = False
         if (len(Notes) == 0) :
            Problem = TexFileName + " has no \\markboth directive"
            if (BatchMode) : Problems.append(Problem)
            else : print("**",Problem,"**")
         else :
            Problem = TexFileName + \
             " has problems with the running heads specified using \\markboth:"
            if (BatchMode) : Problems.append(Problem)
            else : print(Problem)
            for Note in Notes :
               if (BatchMode) : Problems.append(Note)
               else : print("   ",Note)
      if (not BatchMode) : print("")

   return ReturnOK

# ------------------------------------------------------------------------------

#                           T i t l e  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file for the \title directive used to supply the title for
#   paper. Words are the components of a LaTeX directive parsed by the
#   TexScanner. If this is a "\title" directive, this parses what should be
#   the single argument to that directive and adds it to the Titles list. Titles
#   should be a list of strings, initially set empty. Since any paper should
#   only include one \title directive, after the paper has been scanned, Titles
#   should just a single title string. If Titles is empty, no \title has been
#   found.

def TitleCallback(Words,Titles,Unused) :

   NumberWords = len(Words)
   if (NumberWords > 1) :
      if (Words[0] == "\\title") :
         Title = Words[1].strip('{}')
         Titles.append(Title)

# ------------------------------------------------------------------------------

#                           G e t   T i t l e
#
#   This routine looks in the current directory for a file called
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper. It looks for the title of
#   the paper and returns it as a string. Notes is a list to which this adds
#   a brief description of anything possibly amiss that it comes across when
#   searching for the title. If it doesn't find a title, for example, it will
#   return an empty string and will say so in Notes. If it finds multiple
#   titles, it will return the first and mention this in notes.

def GetTitle (Paper,Notes,TexFileName = "") :

   Title = ""
   Titles = []
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      print("Cannot find main .tex file",TexFileName)
   else :

      #  Now get a list of any title entries from the .tex file.

      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      
      #  GetNextTexCommand() will call TitleCallback for each command it
      #  finds in the file, and TitleCallback will check the command
      #  and add any title to Titles.
      
      Finished = False
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(TitleCallback,\
                                                      Titles,None)
      
      TexFile.close()

      NumberTitles = len(Titles)
      if (NumberTitles == 1) :
         Title = Titles[0]
      elif (NumberTitles == 0) :
         Notes.append("No title specified in the .tex file")
      else :
         Notes.append("The .tex file specifies multiple titles:")
         Title = Titles[0]
         for Entry in Titles :
            Notes.append(Entry)

   return Title

# ------------------------------------------------------------------------------

#                          C i t e  C a l l b a c k
#
#   Used as the callback routine for the TexScanner when it is used to scan
#   the .tex file to see if any references use the old \cite directive. For
#   more details, see RefScanCallback(). This routine adds to CiteRefs the
#   names of any references cited using \cite..

def CiteCallback (Words,CiteRefs,Unused) :

   if (len(Words) > 0) :
      if (Words[0] == "\\cite") :
         Refs = ExtractRefs(Words)
         CiteRefs.append(Refs)
            
# ------------------------------------------------------------------------------

#                          C h e c k   C i t e
#
#   This routine looks in the current directory for a file called 
#   Paper.tex (where Paper will be a string such as "O1-4"), assuming
#   this is the main .tex file for the paper. It looks for any \cite
#   directive and warns about its use.
# 
#   To allow this to be used for preliminary checking, where the main .tex
#   file has been misnamed, the actual .tex file name can be supplied as
#   an optional argument. The final optional Problems argument allows this to
#   be used in batch mode, where direct output from this routine is suppressed
#   and instead a set of report lines are added to the list of problems passed.
#
#   This routine returns True if everything looks OK, False otherwise.


def CheckCite (Paper,TexFileName = "",Problems = None) :
   
   BatchMode = False
   if (Problems != None) : BatchMode = True
   
   ReturnOK = True
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      Problem = "Cannot find main .tex file: " + TexFileName
      if (BatchMode) : Problems.append(Problem)
      else : print(Problem)
      ReturnOK = False
   else :

      #  Now set up to check the .tex file.

      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      
      #  GetNextTexCommand() will call CiteCallback for each command it
      #  finds in the file, and CiteCallback will check the command
      #  and will add any reference cited using \cite to CiteRefs..
      
      Finished = False
      CiteRefs = []
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(CiteCallback,CiteRefs,None)
                                                         
      TexFile.close()
      
      if (len(CiteRefs) > 0) :
         Problem = "The .tex file cites the following references using \cite:"
         if (BatchMode) : Problems.append(Problem)
         else : print("**",Problem,"**")
         Refs = ""
         for Ref in CiteRefs :
            Refs = Refs + Ref + " "
         if (BatchMode) : Problems.append(Refs)
         else : print(Refs)
         Problem = "These should be changed to use \citep or \citet"
         if (BatchMode) : Problems.append(Problem)
         else : print("**",Problem,"**")
         ReturnOK = False

   return ReturnOK

# ------------------------------------------------------------------------------

#                          A u t h o r  S u r n a m e
#
#   Passed an author name, as it might be extracted by GetAuthors(), this
#   routine extracts the surname, cleaning up any LaTeX constructions used
#   to generate properly accented characters. The intent is to generate a
#   reasonably clean name that can be used as part of the directory name for
#   the paper. It does, of course, lose some of the detail of the name, and
#   in an ideal world it would return a Unicode version of the name, but
#   for the moment this simpler scheme works well enough. I apologise to
#   authors whose accented names are mangled by this routine. Using this
#   routine also provides a consistent way of handling author's names.

def AuthorSurname (Author) :
   Comma = Author.find(',')
   if (Comma > 0) :
      Surname = Author[:Comma]
   else :
      Surname = Author
   Surname = Surname.replace("\\","").replace("'","").replace("`","") \
                  .replace("{","").replace("}","")
   Surname = Surname.replace('"u',"ue").replace('"o',"oe").replace(' ','')
   Surname = Surname.replace('"','')
   return Surname

# ------------------------------------------------------------------------------

#                    G e t  L a t e s t  F i l e  D a t e
#
#  This routine looks recursively at all the files in the current directory
#  and any sub-directories, and returns a tuple with the date and name of the
#  latest modified file that it finds. If it finds no files, it returns a date
#  of zero and a null name. The time is in seconds past the epoch.

def GetLatestFileDate () :

   First = True
   LatestFile = ""
   LatestTime = 0

   #  For each directory, os.walk returns the directory path, a list of
   #  sub-directories, and a list of files.

   for Details in os.walk('.',onerror = None) :
      DirPath = Details[0]
      
      #  We ignore files in the special directories OS X inserts under some
      #  circumstances.
      
      if (DirPath.find("__MACOSX") < 0) :
         for Name in Details[2] :
            File = os.path.join(DirPath,Name)
            
            #  We are also only interested in real files (not links to files
            #  that are missing, and not directories)
            
            if (os.path.exists(File)) :
               if (not os.path.isdir(File)) :
                  FileTime = os.stat(File).st_mtime
                  if (First) :
                     LatestTime = FileTime
                     LatestFile = File
                     First = False
                  else :
                     if (FileTime > LatestTime) :
                        LatestTime = FileTime
                        LatestFile = File

   #  I think file names look neater without a leading './'.

   if (LatestFile.startswith("./")) : LatestFile = LatestFile[2:]
   return (LatestTime,LatestFile)

# ------------------------------------------------------------------------------

#                        C h e c k  P a p e r  N a m e
#
#  Checks that the paper name specified follows the ADASS conventions. This
#  adds a description of any problem to the Problems list it is passed, and
#  returns True if the name is valid, False otherwise. The PaperName is the
#  same thing as the PaperID often referred to, and should look like B3,
#  O10-3, P8-37 etc.
#
#  This code looks quite messy, but so are the naming conventions for ADASS
#  papers. Also, if in places some of the string handling doesn't look very
#  Pythonesque, that's partly personal style, but its simple-minded scanning
#  through the strings allows me to generate the error reports I felt I needed.
#
#  Note: This code was taken originally from the code used for the script
#  PaperCheckBatch.py used for the Trieste proceedings. The use of 'X' as a
#  prefix for papers whose paper ID could not be determined is a quirk of the
#  Trieste processing, and has been left in here but disabled. The convention
#  used for poster numbering for Trieste was also used for Santiago in 2017.

def CheckPaperName(Paper,Problems) :

   #  There is a suggestion Trieste may number posters the same way Oral
   #  presentations are numbered, as P4-10, for example, rather than as
   #  P045 for example. If so, TriestePosters needs to be set true.
   #  This has been the convention now for both Trieste 2016 and Santiago
   #  2018.
   
   TriestePosters = False
   CapeTownPosters = False
   VictoriaNames = True
   
   #  Disable the use of 'X' as a prefix.
   
   XAllowed = FALSE
   
   #  Some intital checks on the leading digit, which should be O for Oral,
   #  I for Invited (also oral), B for BoF, F for Focus Demo, 'D' for
   #  Demo booth or T for Tutorial.
   
   ValidSoFar = True
   if (len(Paper) <= 0) :
      Problem = "Paper name supplied is blank"
      Problems.append(Problem)
      ValidSoFar = False
   if (ValidSoFar) :
      Letter = Paper[0]
      if (not Letter in ("IOBFPDTH" if not CapeTownPosters else "IOBFXDTH")) :
         if (Letter == 'X' and XAllowed) :
            Problems.append(
               "It seems that the paper ID could not be determined from the")
            Problems.append("name used for the submitted .tar or .zip file")
         else :
            Problem = "'" + Letter + "' is not a valid prefix for a paper"
            Problems.append(Problem)
         ValidSoFar = False
   
   if (ValidSoFar) :
      if (len(Paper) == 1) :
         Problem = "Paper does not have a number"
         Problems.append(Problem)
         ValidSoFar = False

   if (ValidSoFar) :
   
      #  Valid leading letter, now decode the number, and there are different
      #  conventions for the different paper types.
      
      Number = Paper[1:]
      NumChars = len(Number)

      if (Letter == 'B' or Letter == 'F' or Letter == 'D' or Letter == 'T') :

         #  BoFs, Focus Demos, Demo booths, and Tutorials just have a number,
         #  with no leading zeros.

         Leading = True
         for Char in Number :
            if (Leading) :
               if (Char == '0') :
                  Problem = "Paper number should not have leading zeros"
                  Problems.append(Problem)
                  ValidSoFar = False
               Leading = False
            Value = ord(Char) - ord('0')
            if (Value < 0 or Value > 9) :
               Problem = "Non-numeric character (" + Char + ") in paper number"
               Problems.append(Problem)
               ValidSoFar = False
               break
      
      if (Letter == ('X' if CapeTownPosters else 'P') and not TriestePosters) :
         #  This section checks for a valid poster number using the style in
         #  use up to Trieste. This requires a poster number to be a 3 digit
         #  number, with leading zeros if necessary.
         
         if (NumChars != 3) :
            Problem = \
             "Poster numbers must be three digits, with leading zeros if needed"
            Problems.append(Problem)
            ValidSoFar = False
         else :
            N = 0
            for Char in Number :
               Value = ord(Char) - ord('0')
               if (Value < 0 or Value > 9) :
                  Problem = "Non-numeric character (" + Char + \
                                                       ") in paper number"
                  Problems.append(Problem)
                  ValidSoFar = False
                  break
               N = N * 10 + Value
            if (ValidSoFar and N == 0) :
               Problem = "Poster number cannot be zero"
               Problems.append(Problem)
               ValidSoFar = False

      if (Letter == 'I' or Letter == 'O' or \
                                   (Letter == ('X' if CapeTownPosters else 'P') and TriestePosters)) :
         
         #  Oral presentation numbers (and posters using the Trieste convention)
         #  have the form S-N where S is the session and N the number. Go
         #  through the digits, changing from session to number when a '-' is
         #  found.
         
         S = 0
         N = 0
         Session = True
         Leading = True
         if CapeTownPosters and len(Number) != 3:
             Problem = "PID number should be 3 digit and should have leading zeros if needed"
         for Char in Number :
            if (Leading) :
               if (Char == '0' and not CapeTownPosters) :
                  if (Session) :
                     Problem = "Session number should not have leading zeros"
                  else :
                     Problem = "Paper number should not have leading zeros"
                  Problems.append(Problem)
                  ValidSoFar = False
                  break
               Leading = False
            if (Char == '.' or Char == '_') :
               Problem = \
                 "Use '-' instead of '_' or '.' to separate session and number"
               Problems.append(Problem)
               ValidSoFar = False
               break
            if (Char == "-") :
               if (Session) :
                  Session = False
                  Leading = True
               else :
                  Problem = "Multiple '-' characters in paper number" + \
                                                    ") in paper number"
                  Problems.append(Problem)
               continue
            Value = ord(Char) - ord('0')
            if (Value < 0 or Value > 9) :
               Problem = "Non-numeric character (" + Char + \
                                                    ") in paper number"
               Problems.append(Problem)
               ValidSoFar = False
               break
            if (Session) :
               S = S * 10 + Value
            else :
               N = N * 10 + Value
         if (ValidSoFar) :
            if (S == 0 or N == 0) and not CapeTownPosters:
               Problem = "Session or paper number cannot be zero"
               Problems.append(Problem)
               ValidSoFar = False
   
   if (not ValidSoFar) :
      if (not (Paper[0] == 'X' and XAllowed)) :
         Problem = "Paper name '" + Paper + "' is invalid"
         Problems.append(Problem)

   return ValidSoFar

# ------------------------------------------------------------------------------

#                  C h e c k  T e m p l a t e  L i n e s
#
#   This routine looks in the current directory for a file called
#   Paper.tex (where Paper will be a string such as "O1-4") - or for a
#   file called TexFileName, if this is not a null string - assuming
#   this is the main .tex file for the paper. It checks each line in
#   the file to see if it matches any of the strings passed in the
#   list of TestStrings, in the sense of starting with that test string.
#   It returns the number of matches it found. The idea is that the test
#   strings will come from the template .tex file, and this gives an
#   idea of the extent to which the .tex file in question is really just
#   a lightly modified version of the template file.

def CheckTemplateLines (Paper,TestStrings,TexFileName = "") :

   Count = 0
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      print("Cannot find main .tex file",TexFileName)
   else :
   
      #  Often all the test lines will be Latex directives, starting with
      #  '\'. If so, we can speed up the tests considerably.
      
      AllSlash = True
      for Chars in TestStrings :
         if (not Chars.startswith('\\')) :
            AllSlash = False
            break

      #  Now read through the .tex file, looking for any of the lines
      #  we've been passed. Ignore comment lines, and, perhaps, lines
      #  that don't begin with '/'.

      TexFile = open(TexFileName,mode='r')
      for Line in TexFile :
         if (not Line.startswith('%')) :
            if (AllSlash and not Line.startswith('\\')) : continue
            for Chars in TestStrings :
               if (Line.startswith(Chars)) :
                  Count += 1
                  break
      TexFile.close()

   return Count

# ------------------------------------------------------------------------------

#                  S u b j e c t  I n d e x  E n t r i e s
#
#   This routine looks in the current directory for a file called
#   Paper.tex (where Paper will be a string such as "O1-4") - or for a
#   file called TexFileName, if this is not a null string - assuming
#   this is the main .tex file for the paper. It looks in the file for any
#   \ssindex entries, and returns a list of all the entries it finds.
#   Note that this includes entries that are commented out as well as
#   those that are not - this is unusual, but \ssindex is not normally
#   defined until the final stages when then full volume is created, and
#   so these entries are normally commented out in the early stages. If
#   IgnoreThese is specified, it should be a list of index entries that
#   are to be ignored (these are usually those given as examples in the
#   template file; these may still be present, but we don't generally
#   want to include them).

def SubjectIndexEntries (Paper,IgnoreThese = None,TexFileName = "") :

   Entries = []
   
   if (TexFileName == "") : TexFileName = Paper + ".tex"
   TexFileName = os.path.abspath(TexFileName)
   if (not os.path.exists(TexFileName)) :
      print("Cannot find main .tex file",TexFileName)
   else :

      #  Ideally, we'd use a TexScanner to parse subject index entries
      #  properly, but unfortunately TexScanner ignores commented out lines,
      #  and this is one case where we don't want to do this. Fortunately,
      #  because of the commening aspects of these entries, they really
      #  do have to be on separate lines, and \ssindex only takes one
      #  argument, so parsing the file directly is fairly easy.

      TexFile = open(TexFileName,mode='r')
      for Line in TexFile :
         Line = Line.strip()
         if (Line.startswith("\\ssindex") or Line.startswith("%\\ssindex")) :
            LBrace = Line.find('{')
            if (LBrace > 0) :
               RBrace = Line.find('}')
               if (RBrace > LBrace) :
                  Entry = Line[LBrace + 1:RBrace]
                  if (IgnoreThese) :
                     if (not Entry in IgnoreThese) :
                        Entries.append(Entry)
      TexFile.close()

   return Entries





==> AdassConfig.py <==
#
#                       A d a s s  C o n f i g . p y
#
#  This is the code for a module that contains a number of utility routines
#  that handle configuratrion setting for the various utility programs that
#  are used in processing the papers submitted for ADASS Proceedings.
#
#  MainSubjectIndexFile ()
#     Returns the path to the main subject index file.
#
#  If the configuration file exists, it is called ADASS_Configuration and
#  is in the user's home directory. This file has a simple format: each line
#  is a pair of strings, an entry name and a value for that entry, separated
#  by one or more spaces. Strings with spaces can be quoted, using either
#  'single' or "double" quotes. Anything on the line following the second
#  string is taken as a comment. Blank lines, and lines where the first non-
#  blank character is '#', are ignored. Note that it is possible for the value
#  of an entry to be an empty string, specified in the file as "".
#
#  Author(s): Keith Shortridge (keith@knaveandvarlet.com.au)
#
#  History:
#     17th Jan 2017. Original version. KS.
#     18th Aug 2017. Converted to run under Python3, using 2to3. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. (Actually, 2to3
#                    made no changes, but the import from __future__ was put
#                    in anyway, in case it turns out to be needed later.) KS.
#     19th Aug 2017. Added NewSubjectIndexLocation(). KS.
#     22nd Nov 2017. Added AspDirectory(). KS.
#
#  Python versions:
#     This code should run under either python 2 or python 3, so long as
#     the python 2 version supports the "from __future__ import" used here.
#     It has been tested under 2.7 and 3.6.
# 

from __future__ import (print_function,division,absolute_import)

import sys
import string
import os
import shlex

_AdassConfigDict = {}
_AdassConfigFileTried = False
_AdassConfigDir = "~"
_AdassConfigFile = "ADASS_Configuration"

# ------------------------------------------------------------------------------

#                     L o a d  C o n f i g  E n t r i e s
#
#  This routine makes sure that any definitions in the user's ADASS
#  configuration file (if it exists) have been read into _AdassConfigDict.
#  The first time this is called, it tries to read the entries into the file.
#  On subsequent calls, it doesn't - so if the file has changed, or appeared,
#  since that first call, this will be missed. It only tries to read the file
#  once.

def LoadConfigEntries (Details = None) :

   global _AdassConfigFileTried      # Needed because this routine 'updates' it
   
   #  The first time this routine is called, it tries to open the configuration
   #  file and read the entries from it. This code ignores blank lines and
   #  comment lines (lines where the first non-blank character is '#') and
   #  uses shlex.split() to handle quoted strings properly. All entries and
   #  their values are set into _AdassConfigDict.
   
   if (not _AdassConfigFileTried) :
      _AdassConfigFileTried = True
      if (ConfigFileExists(Details)) :
         HomeDir = os.path.expanduser(_AdassConfigDir)
         ConfigFileName = os.path.join(HomeDir,_AdassConfigFile)
         ConfigFile = open(ConfigFileName,"r")
         for Line in ConfigFile :
            Line = Line.strip(" \r\n")
            if (Line != "") :
               if (not Line.startswith('#')) :
                  Entries = shlex.split(Line)
                  if (len(Entries) >= 2) :
                     _AdassConfigDict[Entries[0]] = Entries[1]

# ------------------------------------------------------------------------------

#                     C o n f i g  F i l e  E x i s t s
#
#  Returns true if the ADASS configuration file exists, false otherwise. If
#  Details is supplied, it should be a list of strings, to which this routine
#  will add details of the file and whether it could be found.

def ConfigFileExists(Details = None) :

   Exists = False
   Log = (Details != None)
   HomeDir = os.path.expanduser(_AdassConfigDir)
   ConfigFileName = os.path.join(HomeDir,_AdassConfigFile)
   if (os.path.exists(ConfigFileName)) : Exists = True
   if (Log) :
      if (Exists) :
         Details.append("Configuration file is " + _AdassConfigFile + " in " + \
                                                                        HomeDir)
      else :
         Details.append("Configuration file should be " + _AdassConfigFile + \
                                                              " in " + HomeDir)
         Details.append("but this file does not exist")
   return Exists


# ------------------------------------------------------------------------------

#                     L o o k u p  C o n f i g  E n t r y
#
#  Returns the value of a named entry in the user's ADASS configuration file,
#  if possible.  If the file cannot be opened, or if the specified entry has
#  not been defined in it, this routine returns None. The optional
#  Details argument is a list of strings to which this appends a description
#  of its results.

def LookupConfigEntry (EntryName,Details = None) :
   
   LoadConfigEntries(Details)
   
   #  Assuming we've read the configuration file entries into the dictionary,
   #  if possible, look up the entry in there, returning None if it's missing.

   Value = _AdassConfigDict.get(EntryName,None)
   
   #  If the entry isn't defined, this may be because the configuration file
   #  doesn't exist, or becasue it didn't have the entry we were looking for.
   
   if (Details != None) :
      if (Value == None) :
         if (ConfigFileExists()) :
            Details.append(EntryName + \
                               " is not defined in the configuration file")
         else :
            Details.append("No configuration file: Cannot look up " + EntryName)
      else :
         Details.append(EntryName + " is defined as '" + Value + \
                                                "' in the configuration file")

   return Value

# ------------------------------------------------------------------------------

#                           L o c a t e   F i l e
#
#  This is a general-purpose file finding routine. It is passed the name of
#  a configuration item that should define the file location in the main
#  ADASS configuration file. It looks up that item and looks for the file
#  it specifies. If it fails to find the configuration file, or the item,
#  it will look for the file using the name passed, first in the default
#  directory, then in a set of other directories passed as a list. The optional
#  Details argument is a list of strings to which this appends a description
#  of the steps it took and the results.

def LocateFile (Description,ConfigEntryName,FileName,DirectoryList,\
                                                             Details = None) :
   
   Path = ""
   
   #  Most of the code in this routine is to do with logging the details.
   #  But I think that can be useful, particularly if the file can't be found.
   
   Log = False
   if (Details != None) : Log = True
   
   if (Log) :
      Details.append("Looking for " + Description)
   
   #  If there is a specification for this file in the main ADASS configuration
   #  file, we should use it, and we should expect the specified file to exist.
   #  LookupConfigEntry() itself will fill in Details if the config file
   #  doesn't exist or if it doesn't have the entry defined.
   
   ConfigPath = LookupConfigEntry(ConfigEntryName,Details)
   if (ConfigPath != None and ConfigPath != "") :
      if (ConfigPath.startswith('~')) :
         ConfigPath = os.path.expanduser(ConfigPath)
      if (os.path.exists(ConfigPath)) :
         Path = ConfigPath
         if (Log) :
            Details.append( \
                 "The file specified in the configuration file exists")
      else :
         if (Log) :
            Details.append( \
               "The file specified in the configuration file does not exist")

   if (Path == "") :
   
      #  If we can't find an entry in a configuration file, see if there
      #  is a file in the default directory.
      
      if (Log) :
         Details.append("Will look in specific locations for the file.")
      
      if (os.path.exists(FileName)) :
         Path = FileName
         if (Log) : Details.append("Using file found in default directory")
         
   if (Path == "") :

      #  If we can't find a file in the default directory, work through the
      #  various other directories passed in the directory list.
      
      if (Log) :
         Details.append(FileName + " not found in the default directory")
      
      for Dir in DirectoryList :

         DirFileName = os.path.join(Dir,FileName)
         if (os.path.exists(DirFileName)) :
            if (Log) :
               Details.append("Using file found in " + Dir + " directory")
            Path = DirFileName
            break
         else :
            if (Log) :
               Details.append( \
                     FileName + " not found in " + Dir + " directory")
         
   if (Path == "" and Log) :
      Details.append("Cannot locate " + Description)

   return Path



# ------------------------------------------------------------------------------

#                  M a i n  S u b j e c t  I n d e x  F i l e
#
#  This routine returns a path to the main subject index file. This is a file
#  containing the various subject index topics that have been used for
#  previous ADASS conferences, in an alphabetical hierarchical format. (For
#  more details about subject index file formats see the comments to the
#  AdassIndex.py module.) It may be that during the course of editing of a
#  new Proceedings volume, this file is updated from time to time.
#  Alternatively, it may be supplemented by a 'new' subject index file,
#  containing new entries used for the current conference.
#
#  This routine looks in various places for such a file.
#  If no such file can be found, an empty string is returned. Note that if
#  a non-empty string is returned, this is the pathname of a file that exists.
#  An optional Details list can be passed. If so, this routine appends to it a
#  set of strings describing its progress and where it looked for the file.
#  This gives the caller the option of printing these out if the file cannot be
#  found.

def MainSubjectIndexFile (Details = None) :

   #  For historical reasons, we fall back on looking in a Work sub-directory
   #  for the file - this is where it was for the Sydney ADASS processing.
   
   Path = LocateFile ("main subject index file","MainSubjectIndexFile", \
                                      "subjectKeywords.txt",["Work"],Details)
   return Path

# ------------------------------------------------------------------------------

#                  N e w  S u b j e c t  I n d e x  F i l e
#
#  This routine returns a path to the new subject index file. This is a file
#  containing the various subject index topics that have been used for
#  papers in the current volume, in an alphabetical hierarchical format, with
#  a separate section for each paper. (For more details about subject index file
#  formats see the comments to the AdassIndex.py module.)
#
#  This routine looks in various places for such a file. If an existing file
#  can be found, this will be used. However, especially at the start of the
#  editing process for a new volume, such a file may not exist and a new
#  one will have to be created. If no file is found in the expected places,
#  but there is a file name defined in the configuration file, this routine
#  will return that configuration file name. An emptry string will be returned
#  if no existing file can be found and there was no specification given in
#  the configuration file.
#
#  An optional Details list can be passed. If so, this routine appends to it a
#  set of strings describing its progress and where it looked for the file.
#  This gives the caller the option of printing these out if the file cannot be
#  found.

def NewSubjectIndexFile (Details = None) :

   #  For historical reasons, we fall back on looking in a Work sub-directory
   #  for the file - this is where it was for the Sydney ADASS processing.
   
   ConfigEntryName = "NewSubjectIndexFile"
   Path = LocateFile ("new subject index file",ConfigEntryName, \
                                      "newKeywords.txt",["Work"],Details)
   if (Path == "") :
   
      #  Couldn't find an existing file. See if the configuration file gave
      #  the name for a new file we can create. (We could fall back on
      #  'newKeywords.txt' in the default directory, but I don't think we
      #  should.)
      
      ConfigPath = LookupConfigEntry(ConfigEntryName,Details)
      if (ConfigPath != None and ConfigPath != "") :
         if (Details != None) :
            Details.append("Using file name defined in configuration file")
         if (ConfigPath.startswith('~')) :
            ConfigPath = os.path.expanduser(ConfigPath)
         Path = ConfigPath
      else :
         if (Details != None) :
            Details.append("A configuration file entry is needed to supply" + \
                                                       " the file name to use")
   
   return Path

# ------------------------------------------------------------------------------

#              N e w  S u b j e c t  I n d e x  L o c a t i o n
#
#  This routine returns a description of where this code looks for the new
#  subject index file. The idea is that if the user might want to change the
#  file used, or if they might be wondering why it can't be found, it would
#  be useful to print out a brief summary of the details of its location.
#  This routine returns a list of text strings that contain the required
#  information.

def NewSubjectIndexLocation () :

   Details = []
   Details.append("The 'new' subject index file is found as follows:")
   HomeDir = os.path.expanduser(_AdassConfigDir)
   Details.append("There is normally a configuration file " + \
                                        _AdassConfigFile + " in " + HomeDir)
   Details.append("A 'NewSubjectIndexFile' entry in the configuration file" \
                                            " gives the index file location")
   Details.append("If this fails, a 'Work/newKeywords.txt' will be used if" \
                                                              " this exists")
   return Details

# ------------------------------------------------------------------------------

#                        A s p  P i r e c t o r y
#
#  This routine returns a path to a directory that contains the asp2014.bst
#  and asp2014.sty files needed by an ADASS paper.
#
#  This routine looks in various places for these files. It will start by
#  looking for them in the current default directory. If it cannot find them
#  there it looks in the configuration file for an item called AspDirectory.
#  If that defines a directory that contains the asp2014 files, it will
#  return that. If it still cannot find the asp2014 files, it will return
#  an empty string. If it does find the files, it returns the absolute path
#  of the directory that contains them.
#
#  An optional Details list can be passed. If so, this routine appends to it a
#  set of strings describing its progress and where it looked for the files.
#  This gives the caller the option of printing these out if the file cannot be
#  found.

def AspDirectory (Details = None) :

   Found = False
   Directory = os.path.abspath(".")

   #  Start by looking in the current default directory.

   if (os.path.exists("asp2014.sty") and os.path.exists("asp2014.bst")) :
      if (Details != None) :
         Details.append ("asp2014.sty and asp2014.bst both found in " \
                                                              + Directory)
      Found = True
   else :
      if (Details != None) :
         Details.append ("asp2014.sty and asp2014.bst are not both in " \
                                                              + Directory)

      #  See if we have a configuration specification for AspDirectory

      if (Details != None) :
         Details.append( \
            "Looking for AspDirectory specification in configuration file")
      ConfigDetails = []
      Directory = LookupConfigEntry("AspDirectory",ConfigDetails)
      if (Directory == None or Directory == "") :
         if (Details != None) : Details.extend (ConfigDetails)
      else :
         if (Directory.startswith('~')) :
            Directory = os.path.expanduser(Directory)
         StyFile = os.path.join(Directory,"asp2014.sty")
         BstFile = os.path.join(Directory,"asp2014.bst")
         if (os.path.exists(StyFile) and os.path.exists(BstFile)) :
            if (Details != None) : Details.append ( \
               "asp2014.sty and asp2014.bst both found in " + Directory)
            Found = True
         else :
            if (Details != None) : Details.append ( \
               "asp2014.sty and asp2014.bst are not both in " + Directory)

   if (not Found) : Directory = ""

   return Directory





==> AdassIndex.py <==
#
#                       A d a s s  I n d e x . p y
#
#  This is the code for a module that contains a number of utility routines
#  that handle operations connected with subject index entries for ADASS
#  Proceedings.
#
#  WriteSubjectIndex (IndexEntries,OutputFile)
#     Writes a list of entries in ssindex format to a file in hierarchical
#     format.
#
#  ReadIndexList (FilePath)
#     Reads a file in hierarchical format and returns a list of entries in
#     ssindex format.
#
#  'ssindex' format refers to the "topic!sub-topic!sub-topic" form used in
#  subject index entries in a .tex file, where the index string is the argument
#  to an \ssindex{} command.
#
#  'Hierarchical' format refers to the alphabetical hierarchical format used
#  in the text files usually used to record the subject entries used. This
#  looks like the way the entries will appear in the volume index, eg:
#  topic
#     sub-topic
#        sub-topic
#
#  Author(s): Keith Shortridge (keith@knaveandvarlet.com.au)
#
#  Python versions:
#      This code is compatible with both Python 2 and Python 3.
#
#  History:
#     15th Jan 2017. Original version, based on some code in the Index.py and
#                    Finish.py ADASS scripts. KS.
#     18th Aug 2017. Added comment about Python 3. KS.
#     11th Oct 2017. Corrected initial comments - duplicate words removed. KS.

import sys
import string
import os

# ------------------------------------------------------------------------------

#                     W r i t e  S u b j e c t  I n d e x
#
#  This routine is passed a list containing a set of subject entries in the
#  "topic!sub-topic!sub-topic" form. They may contain duplicates, and need
#  not be sorted. It writes these out in alphabetical hierarchical format, eg
#  topic
#     sub-topic
#        sub-topic
#  to the specified file.
#
#  Note that what is passed should be an open file, not the name of the file.
#  This allows the caller to add additional material - comments, for example -
#  before or after the entries written by this routine.

def WriteSubjectIndex (IndexEntries,OutputFile) :

   #  Writing the output file is easy enough, once we have the entries
   #  in the list sorted - which sorted() does nicely. We can then spot
   #  duplicate entries - they'll the same as the previous entry - and
   #  we can see where the various levels change. We only support three
   #  levels of entry.

   LastEntry = ""
   LastTop = ""
   LastSecond = ""
   Count = 0
   for Entry in sorted(IndexEntries) :
      if (Entry != LastEntry) :
         LastEntry = Entry
         Count = Count + 1
         Levels = Entry.split("!")
         if (Levels[0] != LastTop) :
            OutputFile.write(Levels[0] + "\r\n")
            LastTop = Levels[0]
            LastSecond = ""
         if (len(Levels) > 1) :
            if (Levels[1] != LastSecond) :
               OutputFile.write("    " + Levels[1] + "\r\n")
               LastSecond = Levels[1]
         if (len(Levels) > 2) :
            OutputFile.write("        " + Levels[2] + "\r\n")

# ------------------------------------------------------------------------------

#                     R e a d  I n d e x  L i s t
#
#  This routine is passed the name of a file containing subject index entries
#  in alphabetical hierarchical format, eg
#  topic
#     sub-topic
#        sub-topic
#  It reads these and returns a list containing these subject entries in the
#  "topic!sub-topic!sub-topic" form. Blank lines and lines beginning with
#  '#' are ignored.
#
#  Note that if the file does not exist, this routine returns an empty list
#  but does not output any error messages. If you need to know if the file
#  exists, check this before calling this routine.

def ReadIndexList (FilePath) :
   IndexList = []
   if (os.path.exists(FilePath)) :
      IndexFile = open(FilePath,mode='r')
      TopLevel = ""
      SecondLevel = ""
      for Entry in IndexFile :
         if (not Entry.startswith('#')) :
            FullEntry = ""
            if (Entry.startswith("        ")) :
               FullEntry = TopLevel + '!' + SecondLevel + '!' + \
                                    Entry.rstrip(" \r\n").lstrip()
            elif (Entry.startswith("    ")) :
               SecondLevel = Entry.rstrip(" \r\n").lstrip()
               FullEntry = TopLevel + '!' + SecondLevel
            else :
               if (Entry.strip() != "") :
                  TopLevel = Entry.rstrip(" \r\n").lstrip()
                  FullEntry = TopLevel
            if (FullEntry != "") :
               IndexList.append(FullEntry)
      IndexFile.close()
   return IndexList


==> Aindex.py <==
#!/usr/bin/env python3

#                           A i n d e x . p y
#
#  A convenience script to help with processing the submissions for the
#  Sydney ADASS conference. This reads the main .tex file and prints out
#  the list of authors in a form that can be copied and pasted into the
#  .tex file as the set of \aindex{} directives needed to generate the
#  author index.
# 
#  Invoke using:
#
#  Aindex.py <paper>
#
#  where <paper> is the Paper ID, eg O1-4.
#
#  (the program could look in the directory and find the main .tex file for
#  itself, but having to specify it on the command line serves as a check
#  that this is being run in the correct directory).
#
#  History:
#     18th Feb 2016. Original version, KS.
#     22nd Sep 2017. Converted to run under Python3, using 2to3. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. KS.
#
#  Python versions:
#     This code should run under either python 2 or python 3, so long as
#     the python 2 version supports the "from __future__ import" used here.
#     It has been tested under 2.7 and 3.6.
# 

from __future__ import (print_function,division,absolute_import)

import os
import sys
import string

import AdassChecks

def FindTexFile (Paper,Problems) :
   TexFileName = Paper + ".tex"
   print("The main .tex file for the paper should be called",TexFileName)

   #  There should be a main .tex file in the directory called <paper>.tex

   if (os.path.exists(TexFileName)) :
      print("Found main .tex file",TexFileName,"OK")
   else :
      print("** Could not find",TexFileName,"**")

      #  See if there is just one .tex file in the directory, and if so use
      #  it.

      DirList = os.listdir(".")
      TexFiles = []
      for FileName in DirList :
         if os.path.splitext(FileName)[1] == ".tex" and os.path.splitext(FileName)[0].find('.') != 0:
            TexFiles.append(FileName)
      if (len(TexFiles) == 1) :
         OnlyFileName = TexFiles[0]
         print("There is just one .tex file in the directory,")
         print("so we will assume",OnlyFileName,"is the one to use.")
         print("It should be renamed as",TexFileName)
         Problems.append("Should rename " + OnlyFileName + " as " + TexFileName)
         TexFileName = OnlyFileName
      else :
         TexFileName = ""
         if (len(TexFiles) == 0) :
            print("** There are no .tex files in the directory **")
            Problems.append("Could not find any .tex files in the directory")
         else :
            print("The directory has the following .tex files:")
            for TexFile in TexFiles :
               print("   ",TexFile)
            print("Unable to know which is the main .tex file for the paper")
            Problems.append("Cannot identify the correct .tex file to use")
   return TexFileName



NumberArgs = len(sys.argv)
if (NumberArgs < 2) :
   print("Usage: Aindex <paper>")
   print("eg: Aindex O1-4")
else :
   Paper = sys.argv[1]
   if not os.path.exists(Paper):
        print("Paper {} not found... looking for main .tex".format(Paper))
        Paper = FindTexFile(Paper, [])
   Notes = []
   if os.path.splitext(Paper)[1] == '.tex':
       Paper = Paper[:-4]
   print("")
   print("Generating author index entries for paper",Paper)
   print("")
   AuthorList = AdassChecks.GetAuthors (Paper,Notes)
   if (len(AuthorList) <= 0) :
      print("** No authors found for",Paper,"**")
   else :
      for Author in AuthorList :
         print("%\\aindex{" + Author + "}")
      print("")
      for Note in Notes :
         print("*",Note,"*")  


==> FixUnprintable.py <==
#!/usr/bin/env python3

#                    F i x  U n p r i n t a b l e . p y
#
#  A convenience script to help with processing the submissions for an
#  ADASS conference. This performs the single step of replacing any unprintable
#  characters in the main .tex file for a paper with the standard LaTeX
#  equivalents. These characters tend to appear when a file is prepared with
#  an editor that inserts extended (non-standard ASCII) characters into the
#  file to represent accented or other punctuation characters that would
#  normally require a more complex LaTeX sequence - for example "\'{e'}" to
#  generate an e-acute. The problem is that not all LaTeX installations can
#  handle such characters, and it is safer to replace these with the standard
#  LaTeX sequences, awkward though they are. A secondary problem is that there
#  are a number of possible encodings that can be used, and it is not always
#  clear which has in fact been used for any given .tex file.
#
#  Usage:
#     FixUnprintable filename <encoding>
#
#     where filename is the name of the .tex file in question, and encoding is
#     an optional argument that can be used to tell the script what encoding
#     should be assumed for the file.
#
#  If unprintable characters are found in the file, a new version of the file
#  will be created in which those unprintable characters that can be fixed
#  have been fixed, and the original file is renamed.
#
#  The 'encoding' argument can be any of 'ASCII', 'MacRoman', "Latin1" or
#  "UTF-8". Case is ignored. If this argument is omitted, the program will
#  attempt to determine the encoding automatically. Usually, it will get
#  this right. If it cannot determine the encoding, it will ask to be run
#  again with the encoding specified explicitly. (There are cases where the
#  program is sufficiently confident it knows the encoding, but there is
#  some uncertainty. In this case, it will go ahead, but the user may have to
#  recover the original file from its renamed version and run the program
#  again with the encoding specified explicitly.) In any cases of doubt, the
#  program outputs full details of what it found in the file.
#
#  Author(s): Keith Shortridge (keith@knaveandvarlet.com.au)
#
#  History:
#     15th Jan 2017. Original version.
#     15th Aug 2017. Added automatic determination of encoding, and the use
#                    of the 'encoding' argument for when this gets the wrong
#                    answer. KS.
#     23rd Nov 2018. Converted to run under Python3, using 2to3. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. KS.
#
#  Python versions:
#     This code should run under either python 2 or python 3, so long as
#     the python 2 version supports the "from __future__ import" used here.
#     It has been tested under 2.7 and 3.6.
#

from __future__ import (print_function,division,absolute_import)

import os
import sys
import string

import AdassChecks

def NextVersion (FileName) :
   NextVersion = FileName + '_1'
   Number = 1
   while (os.path.exists(NextVersion)) :
      Number = Number + 1
      NextVersion = FileName + '_' + str(Number)
   return NextVersion

#  Defaults

UseAscii = False
UseMacRoman = False
UseLatin1 = False
UseUtf8 = False
CheckEncoding = True
ArgsValid = True

#  First, just check we have the necessary filename, and see if an encoding
#  was specified.

NumberArgs = len(sys.argv)
if (NumberArgs < 2) :
   print("Usage: FixUnprintable filename <encoding>")
   print("eg: FixUnprintable P10-3.tex")
   ArgsValid = False
if (NumberArgs > 2) :
   CheckEncoding = False
   Encoding = sys.argv[2]
   if (Encoding.lower() == "ascii") : UseAscii = True
   elif (Encoding.lower() == "macroman") : UseMacRoman = True
   elif (Encoding.lower() == "latin1") : UseLatin1 = True
   elif (Encoding.lower() == "utf-8") : UseUtf8 = True
   else :
      print("Encoding must be one of: ASCII, MacRoman, Latin1, UTF-8")
      ArgsValid = False
   if (ArgsValid) : print("Will assume file is encoded using",Encoding)

if (ArgsValid) :
   TexFileName = sys.argv[1]
   
   if (not os.path.exists(TexFileName)) :
      print("Cannot find file '" + TexFileName + "'")
   else :
   
      #  Unless we've been asked to use a specific encoding, try to determine
      #  the encoding automatically. GetFileEncoding() will do this.
      
      EncodingOK = True
      if (CheckEncoding) :
         Report = []
         Encodings = []
         Certainty = AdassChecks.GetFileEncoding(TexFileName,Encodings,Report)
         if (len(Encodings) == 1) :
            print("")
            if (Encodings[0] == "ASCII") :
               print("File is encoded in standard ASCII")
            else :
               if (Certainty == 100) :
                  print("File is encoded using",Encodings[0])
               else :
                  print("File appears to be encoded using",Encodings[0])
                  for Line in Report :
                     print(Line)
                  print("")
                  print("If necessary, restore the saved version an re-run")
                  print("specifying a different encoding explicitly, eg:")
                  if (Encodings[0] == "Latin1") :
                     print("FixUnprintable",TexFileName,"MacRoman")
                  else :
                     print("FixUnprintable",TexFileName,"Latin1")
            Encoding = Encodings[0].lower()

         else :
            EncodingOK = False
            Message = "File could be encoded using any of: "
            for Encoding in Encodings :
               Message = Message + ' ' + Encoding
            print(Message)
            for Line in Report :
               print(Line)
            print("")
            print("Re-run, specifying a different encoding explicitly.")
            print("For example, use one of:")
            for Encoding in Encodings :
               print("FixUnprintable",TexFileName,Encoding)

      if (EncodingOK) :
   
         #  An initial pass to see if we need to do anything. CheckCharacter()
         #  doesn't output any messages - it returns any it generates in Details,
         #  which we ignore - and returns True or False depending on whether
         #  it found any problem characters.
      
         LineNumber = 0
         FileOK = True
         InputFile = open(TexFileName,"r")
         for Line in InputFile :
            LineNumber = LineNumber + 1
            Details = []
            if (AdassChecks.CheckCharacters(Line,LineNumber,Details,Encoding)) :
               FileOK = False
               break

         #  If nothing needed doing, just close the file.

         if (FileOK) :
            print("Nothing needs doing,",TexFileName,"left unchanged")
            InputFile.close()
         else :

            #  A second pass, if necessary, to actually do the fixing.
            #  FixCharacters() returns a fixed line, and prints out details of
            #  what it did. If no changes were made, it returns None.

            InputFile.seek(0)
            WorkFileName = NextVersion("Work.tex")
            OutputFile = open(WorkFileName,"w")
            LineNumber = 0
            for Line in InputFile :
               LineNumber = LineNumber + 1
               FixedLine = AdassChecks.FixCharacters(Line,LineNumber,Encoding)
               if (FixedLine != None) : Line = FixedLine
               OutputFile.write(Line)
            OutputFile.close()
            InputFile.close()
            
            #  We now need to rename the files, so the original file becomes a
            #  saved version, and the work file we just created replaces the
            #  original file.

            SavedFileName = NextVersion(TexFileName)
            os.rename(TexFileName,SavedFileName)
            os.rename(WorkFileName,TexFileName)
            print("Original file saved as",SavedFileName)




==> Index.py <==
#!/usr/bin/env python3

#                           I n d e x . p y
#
#  A convenience script to help with processing the submissions for the an
#  ADASS conference. It looks for index entries that have already
#  been used that match a supplied set of search terms.
#
#  This script can be run from anywhere. It works with a master subject index
#  list and a 'new' subject index list. The idea is that the master list has
#  all the entries used in previous ADASS volumes, and the new list has entries
#  for individual papers in the new volume. (Presumably at some point these
#  will be merged.)
#
#  Usage:
#      Index.py Term [Term2...]
#
#  any number of terms can be supplied on the command line, and these will be
#  looked up individually.
#
#  This program reads the current list of subject keywords from the master
#  subject index list and the new subject index list (if it exists). It
#  prints out any that match contain any of the search terms supplied as
#  arguments. The comparison is case-insensitive, and any terms found are
#  printed as a commented-out \ssindex{} directive that contains the matching
#  index entry. This can be copied and pasted directly into the .tex file
#  (preferably as a separate line).
#
#  Normally, the script uses the ADASS_Configuration file in the user's home
#  directory to locate these files. (The entries in question are
#  "MainSubjectIndexFile" and "NewSubjectIndexFile"). If the configuration
#  file does not exist, or these entries are undefined, this script will
#  look for files called "subjectKeywords.txt" and "newKeywords.txt" in
#  the default directory or in a Work subdirectory. (These fallback locations
#  make this compatible with the way an earlier version of this program ran
#  for the 2015 Sydney proceedings, but using the configuation file is much
#  more flexible.)
#
#  If the program cannot find an exising master subject index list file, it
#  prints out quite comprehensive details about where it looked and what it
#  found. It treats the new subject index list file as optional.
#
#  Author(s): Keith Shortridge (keith@knaveandvarlet.com.au)
#
#  History:
#     20th Jan 2016. Original version, KS.
#      8th Mar 2016. Now ignores lines starting with '#' in the keyword
#                    files. KS.
#     18th Jan 2017. Now uses the AdassConfig module to get the names of the
#                    subject index files from the ADASS_Configuration file.
#                    This means this can be run from anywhere, so long as the
#                    ADASS_Configuration file has been set up properly.
#     18th Aug 2017. Converted to run under Python3, using 2to3. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. KS.
#     22nd Aug 2017. Now checks to make sure an item wasn't included in the
#                    mater index before listing it as in the 'new' index. KS.
#
#  Python versions:
#     This code should run under either python 2 or python 3, so long as
#     the python 2 version supports the "from __future__ import" used here.
#     It has been tested under 2.7 and 3.6.
# 

from __future__ import (print_function,division,absolute_import)

import os
import sys
import string

import AdassIndex
import AdassConfig

#  See if we have any arguments (ignoring the zeroth).

Argc = len(sys.argv)
if (Argc < 2) :
   print("No search terms supplied on command line")
else :

   #  Get the path names for the master subject index list, and the new subject
   #  index list. We need there to be a master subject index list, so we
   #  complain if this doesn't exist. There may not be a new subject index
   #  list. Note that MainSubjectIndexFile() always returns the name of an
   #  existing file, and a null string if there isn't one. NewSubjectIndexFile()
   #  may return the name to be used if the file doesn't exist. ReadIndexList()
   #  returns the contents of each file in the "top level!2nd level!3rd level"
   #  form used by the actual entries inserted in the .tex file.

   Details = []
   MasterIndexPath = AdassConfig.MainSubjectIndexFile(Details)
   if (MasterIndexPath == "") :
      for Line in Details :
         print(Line)
   else :

      MasterIndexList = AdassIndex.ReadIndexList(MasterIndexPath)
      
      #  Now the new index list. If the file does not exist, ReadIndexList()
      #  would silently return an empty list, but it's easiest if we know
      #  if the file exists or not.
      
      NewIndexPath = AdassConfig.NewSubjectIndexFile()
      NewIndexExists = False
      if (os.path.exists(NewIndexPath)) :
         NewIndexList = sorted(AdassIndex.ReadIndexList(NewIndexPath))
         NewIndexExists = True
      else :
         NewIndexList = []

      #  Note that we assume the master index entries have already been
      #  sorted and will not contain duplicate entries. The new keyword file
      #  has separate sections for the various new papers and so are not
      #  likely to be in order and so have been sorted here.

      for Ind in range(1,len(sys.argv)) :

         Arg = sys.argv[Ind]

         print("")
         print("Looking for index entries matching '" + Arg + "'")
         print("")
         Arg = Arg.lower()

         #  Search the master index list. Note which ones we find.

         Count = 0
         MasterEntries = []
         for Entry in MasterIndexList :
            if (Entry.lower().find(Arg) >= 0) :
               print("%\\ssindex{" + Entry + "}")
               MasterEntries.append(Entry)
               Count = Count + 1
         if (Count == 1) :
            print("One entry in master index")
         elif (Count > 1) :
            print(Count,"entries in master index")
         else :
            print("No entries in master index")

         #  Search the new index list. Allow for the possibility of duplicate
         #  entries. (Different papers might have the same entries.) Also note
         #  that if a new second or third level entry is found in the new
         #  entry file, the new entry file will include the higher level entries
         #  as well, and those might have already been found in the master
         #  index - that's why we keep a list of ones already found in
         #  MasterEntries.

         if (NewIndexExists) :
            Count = 0
            LastEntry = ""
            for Entry in NewIndexList :
               if (Entry != LastEntry) :
                  LastEntry = Entry
                  if (Entry.lower().find(Arg) >= 0) :
                     if (not Entry in MasterEntries) :
                        Count = Count + 1
                        print("%\\ssindex{" + Entry + "}")
            if (Count == 1) :
               print("One entry in new index")
            elif (Count > 1) :
               print(Count,"entries in new index")
            else :
               print("No entries in new index")



==> PaperCheck.py <==
#!/usr/bin/env python3

#                         P a p e r  C h e c k . p y
#
#  This script runs a few basic checks on a paper ready to be submitted for
#  inclusion in the ADASS Proceedings. It can also be run by the ADASS
#  editors as a first quick check on a submitted paper. It does not attempt
#  to run LaTeX on the paper, so it does not catch any LaTeX errors, nor
#  is it able to check that the paper conforms to the quite stringent
#  length requirements for ADASS papers. However, it does attempt to catch
#  a number of the common problems that have been seen in the past with
#  ADASS papers. In particular it checks that the paper uses a BibTeX .bib
#  file for references, and that the references cited in the paper match
#  those defined in the .bib file. It checks that any figures used in the paper
#  have been supplied, and that these are .eps files as required.
#
#  This script should run under either Python 2 or Python 3, and has been
#  developed on OS X. It should work equally well under Linux. It has not been
#  tried under Windows. It is designed to be run from the command line, and
#  makes no effort to provide a fancy user interface.
#
#  To run this program, you need to have this PaperCheck.py script in a
#  directory together with the source files for the two additional Python
#  modules it uses, AdassChecks.py and TexScanner.py. It probably helps to
#  have that directory in the execution path. The script should be set as
#  executable using chmod +x.
#
#  The default directory should have all the files needed for the ADASS
#  paper. These should include the main .tex file, the .bib file that
#  defines any necessary BibTeX references, and any .eps graphics files used
#  by the .tex file. The files should be named following the ADASS conventions,
#  for example if the paper is for the oral presentation O3-4, the .tex file
#  should be called O3-4.tex. The script attempts to resolve cases where files
#  have been misnamed.
#
#  PaperCheck.py Paper Author
#
#  where
#
#  Paper is the designation for the paper, for example O3-4
#  Author is the surname of the first author.
#
#  The script looks for the main .tex file for the paper. If it finds it, it
#  runs a number of checks on the files for the paper, and eventually prints
#  out a summary of what it found. If the summary shows that problems were
#  found, more details will have been output as the script ran, and it should
#  be possible to find them by scrolling back in the terminal window.
#
#  If you have problems with this script, in particular if it crashes or
#  finds problems with a paper where non exist, please contact the author.
#
#  In a little more detail, the script performs the following tests:
#
#  o It makes sure it can find the main .tex file. If it cannot find a file
#    with the expected name but finds just one .tex file it will use that.
#  o It runs through the .tex file with the parser used for these checks.
#    There are times when this parser will report an unmatched '{' or '[' in
#    the .tex file. Sometimes this is due to something like an unescaped '%'
#    character, or some other similar problem.
#  o It checks to see if the .tex file uses any unsupported LaTeX packages.
#    These can have side effects that interfere with the typesetting of the
#    complete ADASS volume.
#  o It checks for unprintable characters. These tend to be used to typeset
#    names that use accents, but not all LaTeX implementations can handle them.
#    There are standard LaTeX sequences that can be used instead, and the
#    script will suggest using these.
#  o It makes sure references use a BibTeX .bib file and not \bibitem entries.
#    ADASS now requires a .bib file for references, and editors cannot be
#    expected to do the conversion from \bibitem entries.
#  o It checks the references for consistency. Are all the references cited in
#    the .tex file supplied in the .bib file? Are all the references supplied
#    in the .bib file used by the .tex file? Unused references may not seem
#    important, but a master .bib file for the whole volume is produced from
#    the individual .bib files, and unused references complicate the process.
#  o It checks for use of the old-style \cite for references. This can cause
#    problems and later commands such as \citep and \citet should be used
#    instead.
#  o It checks that all the figures used in the .tex file have their figures
#    supplied, and it checks that these are supplied as .eps files, as
#    required by ASP, who publish the Proceedings.
#  o It checks that the running heads specified in \markboth have been set
#    and not simply left as the defaults supplied by the template - a remarkably
#    common problem.
#  o It attempts to parse the author list given in the \author directive. Part
#    of the editing process involves generation of an author index, and as
#    far as possible this is done by automatically parsing the lists given
#    in \author. This is a complicated process, given the different forms of
#    names in the ADASS community, and this step is the one most likely to
#    generate warnings incorrectly. If the list of authors produced is in
#    fact correct, please add a comment line to the .tex file saying so. In
#    particular, the algorithm knows that some people have two unhyphenated
#    surnames, but cannot always be sure when that is the case.
#  o Finally, if it finds no problems, it checks to see if a copyright file
#    has been supplied. This is not necessary if a paper copy has been sent
#    to the authors, but it seems worth checking
#.
#  Author(s): Keith Shortridge (keith@knaveandvarlet.com.au)
#
#  History:
#     23rd Sep 2016. Original version, based on scripts used during editing
#                    the 2015 ADASS proceedings. KS.
#     26th Sep 2016. Now logs line number where an old-style bibliography
#                    reference was found. Enabled Trieste-style poster paper
#                    numbering. KS.
#     24th Jul 2017. Message about problems with the author list downgraded
#                    to one about 'possible issues'. The scan questions a
#                    number of cases (eg Spanish double surnames) that are
#                    in fact OK but need checking. Fixed spacing problem in
#                    'missing bib file' message. KS.
#     25th Jul 2017. CheckBibFileUsage() now handles the case where a .bib
#                    file is called, say, I1.3.bib and is specified in the
#                    .tex file using /bibliography{I1.3} without the .bib
#                    extension. Previously it was assumed the '.3' was a file
#                    extension in this case and the .bib file was not found. KS.
#     26th Jul 2017. The check on first author name in the main routine now
#                    allows for names with "\`" constructs. Introduced an
#                    initial check that the parser used by TexScanner doesn't
#                    find any problems with the .tex file. KS.
#     13th Aug 2017. Now includes checks for .tex files encoded in Unicode and
#                    Mac OS Roman as well as the original ASCII with Latin-1
#                    extensions. KS.
#     15th Aug 2017. Converted to run under Python3, using 2to3 and some minor
#                    reformatting of lines to keep to 80 characters. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. KS.
#     11th Nov 2017. Added note about replacing FindTexFile() with the now
#                    available AdassChecks.LocateTexFile(). And a similar note
#                    about CheckPaperName(). KS.
#
#     31st Oct 2020. Fixed .add -> .append for ADASS2020
#     4 April 2022   Fixed pickup of vim temporary file buffers as tex files
#
#  Python 2 and Python 3.
#
#     This code should run under either python 2 or python 3, so long as
#     the python 2 version supports the "from __future__ import" used here.
#     It has been tested under 2.7 and 3.6.
#

from __future__ import (print_function,division,absolute_import)

import os
import sys
import string
import time

import AdassChecks
import TexScanner

# ------------------------------------------------------------------------------

#                         F i n d  T e x  F i l e
#
#  This routine looks for the main .tex file for the paper in the default
#  directory. If it finds one that can be used, it returns its name. If not,
#  it returns a nul string. A summary of any problems found is appened to
#  the list passed as Problems.
#
#  Note: AdassChecks.LocateTexFile() should really be used instead, now
#  that it is available.

def FindTexFile (Paper,Problems) :
   TexFileName = Paper + ".tex"
   print("The main .tex file for the paper should be called",TexFileName)

   #  There should be a main .tex file in the directory called <paper>.tex

   if (os.path.exists(TexFileName)) :
      print("Found main .tex file",TexFileName,"OK")
   else :
      print("** Could not find",TexFileName,"**")
      Problems.append("Could not find " + TexFileName + " file to use")

      #  See if there is just one .tex file in the directory, and if so use
      #  it.

      DirList = os.listdir(".")
      TexFiles = []
      for FileName in DirList :
         if os.path.splitext(FileName)[1] == ".tex" and os.path.splitext(FileName)[0].find('.') != 0:
            TexFiles.append(FileName)
      if (len(TexFiles) == 1) :
         OnlyFileName = TexFiles[0]
         print("There is just one .tex file in the directory,")
         print("so we will assume",OnlyFileName,"is the one to use.")
         print("It should be renamed as",TexFileName)
         Problems.append("Should rename " + OnlyFileName + " as " + TexFileName)
         TexFileName = OnlyFileName
      else :
         TexFileName = ""
         if (len(TexFiles) == 0) :
            print("** There are no .tex files in the directory **")
            Problems.append("Could not find any .tex files in the directory")
         else :
            print("The directory has the following .tex files:")
            for TexFile in TexFiles :
               print("   ",TexFile)
            print("Unable to know which is the main .tex file for the paper")
            Problems.append("Cannot identify the correct .tex file to use")
   return TexFileName


# ------------------------------------------------------------------------------

#                   F i n d  C o p y r i g h t  F o r m
#
#  This routine looks for the main .tex file for the paper in the default
#  directory. If it finds one that can be used, it returns its name. If not,
#  it returns a nul string. A summary of any problems found is appened to
#  the list passed as Warnings - copyright forms may have been submitted as
#  paper copies, so a missing one is not necessarily a problem.

def FindCopyrightForm (Paper,Author,Warnings) :

   Found = False

   CopyrightForm = "copyrightForm_" + Paper + "_" + Author + ".pdf"

   if (os.path.exists(CopyrightForm)) :
      print("Found copyright form",CopyrightForm,"OK")
      Found = True
   else :

      DirList = os.listdir(".")
      CopyrightFiles = []
      for File in DirList :
         if (not File.startswith('.')) :
            if (File.endswith(".pdf")) :
               if (File.lower().find("copyright") >= 0) :
                  CopyrightFiles.append(File)
      if (len(CopyrightFiles) == 1) :
         OnlyFileName = CopyrightFiles[0]
         print("There seems to be just one copyright file in the directory,")
         print("so we will assume",OnlyFileName,"is the one to use.")
         print("It should be renamed as",CopyrightForm)
         Warnings.append("Should rename " + OnlyFileName + " as " \
                                                           + CopyrightForm)
         CopyrightForm = OnlyFileName
         Found = True
      else :
         if (len(CopyrightFiles) == 0) :
            print("* Could not find any copyright forms in the directory *")
            print("Unless a paper copy has been submitted, there should be ")
            print("a copyright form called",CopyrightForm)
            Warnings.append("Could not find any copyright forms" +
                                                         " in the directory")
         else :
            print("The directory has the following possible copyright forms:")
            for CopyrightFile in CopyrightFiles :
               print("   ",CopyrightFile)
            print("Unable to know which is the correct one for the paper")
            Warnings.append("Cannot identify the correct copyright form to use")
         CopyrightForm = ""

   if (Found) :
      print("Note that copyright forms should not be signed electronically")

   return Found

# ------------------------------------------------------------------------------

#                   C h e c k  B i b  F i l e  U s a g e
#
#  This routine looks at the main .tex file for the paper and checks to see
#  if it is using a proper \bibliography directive rather than \bibitem
#  entries. If a .bib file is being used, it determines its name and checks
#  that it exists. If a.bib file is being used, it returns its name - and
#  returns a null string if not. Any problems found are appended to the list
#  of problems passed. Note that this is only checking that the paper is
#  using a proper .bib file for its references as opposed to the old-style
#  \bibitem-based bibliographies. VerifyRefs() is used to check that the
#  references cited actually match the entries in the bibliography, and that's
#  a different routine alltogether.

def CheckBibFileUsage (TexFileName,Problems) :

   BibFileName = ""
   HasSlashBibliography = False
   HasBibItemSection = False
   HasCitations = False
   BibFileExists = False
   ProblemLogged = False
   BibItemLine = 0

   LineNumber = 0
   TexFile = open(TexFileName,mode='r')
   for TexFileLine in TexFile :
      LineNumber = LineNumber + 1
      if (not TexFileLine.startswith("%")) :
         Index = TexFileLine.find("\\bibliography{")
         if (Index >= 0) :

            #  This is a \bibliography directive. Use it to get the name of
            #  the .bib file it refers to.

            HasSlashBibliography = True
            Left = TexFileLine[Index:].find("{")
            Right = TexFileLine[Index:].find("}")
            if (Left > 0 and Right > Left) :
               BibFileName = TexFileLine[Index + Left + 1:Index + Right]
               BibFileExt = os.path.splitext(BibFileName)[1]
               if (BibFileExt != ".bib") :
                  if (not os.path.exists(BibFileName)) :
                     BibFileName = BibFileName + ".bib"
                  else :
                     Problem = "\\bibliography directive specifies " + \
                        BibFileName + " not a .bib file"
                     print("**",Problem,"**")
                     Problems.append(Problem)
                     ProblemLogged = True

               #  See if the .bib file exists.

               print("BibTeX file specified using",TexFileLine[Index:Right + 1])
               if (os.path.exists(BibFileName)) :
                  BibFileExists = True
                  print("Found corresponding bibliography file",BibFileName)

         #  Look for an old-style \bibitem bibliography - these take a lot
         #  of time to fix up.

         BeginBibIndex = TexFileLine.find("\\begin{thebibliography")
         EndBibIndex = TexFileLine.find("\\end{thebibliography")
         BibitemIndex = TexFileLine.find("\\bibitem")
         if (BeginBibIndex >= 0 or EndBibIndex >= 0 or BibitemIndex >= 0) :

            #  These are all directives connected with an old-style bibliography
            #  section based on the use of \bibitem

            HasBibItemSection = True
            if (BibItemLine == 0) : BibItemLine = LineNumber

         if (TexFileLine.find("\\cite") >= 0) :

            #  This line contains some sort of citation directive. We expect
            #  almost all files to have some of these. If we don't find any,
            #  then the paper doesn't need a bibliography section at all.

            HasCitations = True

   TexFile.close()

   #  Having looked through the .tex file, where are we? There are a number of
   #  possible problems here, but really only one case that is exactly right..

   if (HasCitations and HasSlashBibliography and BibFileExists \
                          and not HasBibItemSection and not ProblemLogged) :

      #  This is the one that's exactly what we hope for. Citations use a
      #  .bib file and that .bib file exists.

      print("Citations use a .bib file and the .bib file exists OK")

   else :

      #  Having an old-style bibliography section is always going to be a
      #  problem.

      if (HasBibItemSection) :
         print("** Tex file has \\bibitem, or has a 'thebibliography'",\
                                            "section, at line",BibItemLine,"**")
         Problem = "Tex file must use a BibTeX file, not an old-style " + \
                                                       "bibliography section"
         print("**",Problem,"**")
         Problems.append(Problem)
         ProblemLogged = True

      #  Not having any references is unusual, but is actually OK

      if (not HasCitations) :

         #  That is, unless it has a bibliography

         if (HasSlashBibliography) :
            Problem = \
              "Tex file has a \\bibliography directive, but cites no references"
            print("**",Problem,"**")
            Problems.append(Problem)
         else:
            print("The Tex file does not appear to cite any references at all")
            ProblemLogged = True

      else :

         #  The file has references, but still has a problem. Was it with the
         #  Bib file section?

         if (not HasSlashBibliography) :

            Problem = "Tex file does not have a \\bibliography command"
            print("**",Problem,"**")
            Problems.append(Problem)
            ProblemLogged = True

         else :

            if (not BibFileExists) :
               Problem = "Bib file " + BibFileName + " specified by " + \
                                               "\\bibliography does not exist"
               print("**",Problem,"**")
               Problems.append(Problem)
               ProblemLogged = True

      #  At this point, we didn't have the perfect state we wanted, so just
      #  make sure we've logged an error - this is a catch-all section because
      #  checking all the possible combinations of errors can be tricky and I
      #  don't want to have missed one.

      if (not ProblemLogged) :
         Problem = "There is a problem with the way citations are referenced"
         print("**",Problem,"**")
         Problems.append(Problem)
         ProblemLogged = True

   return BibFileName

# ------------------------------------------------------------------------------

#                        C h e c k  P a p e r  N a m e
#
#  Checks that the paper name specified follows the ADASS conventions. This
#  adds a description of any problem to the Problems list it is passed, and
#  returns True if the name is valid, False otherwise.
#
#  This code looks quite messy, but so are the naming conventions for ADASS
#  papers. Also, if in places some of the string handling doesn't look very
#  Pythonesque, that's partly personal style, but its simple-minded scanning
#  through the strings allows me to generate the error reports I felt I needed.
#
#  Note: This could be completely replaced now by AdassChecks.CheckPaperName(),
#  which is essentially the same routine, except for the printing of the
#  problem descriptions.

def CheckPaperName(Paper,Problems) :

   #  There is a suggestion Trieste may number posters the same way Oral
   #  presentations are numbered, as P4-10, for example, rather than as
   #  P045 for example. If so, TriestePosters needs to be set true.

   # VictoriaPosters:
   # (B)BoF, (C)Contributed Talks, (F)Focus Demos, (I)Invited Talks, (P)Posters, (T)Tutorials
   # are two digits with a leading zero if necessary.

   TriestePosters = False
   CapeTownPosters = False
   VictoriaPosters = True
   XAllowed = True
   #  Some initial checks on the leading digit, which should be O for Oral,
   #  I for Invited (also oral), B for BoF, F for Focus Demo, 'D' for
   #  Demo booth or T for Tutorial.

   ValidSoFar = True
   if (len(Paper) <= 0) :
      Problem = "Paper name supplied is blank"
      print("**",Problem,"**")
      Problems.append(Problem)
      ValidSoFar = False

   if (ValidSoFar) :
      Letter = Paper[0]
      if (not Letter in ("BCFIPT" if VictoriaPosters else ("IOBFPDTHC" if not CapeTownPosters else "IOBFXDTH"))) :
         Problem = "'" + Letter + "' is not a valid prefix for a paper"
         print("**",Problem,"**")
         Problems.append(Problem)
         ValidSoFar = False

   if (ValidSoFar) :
      if (len(Paper) == 1) :
         Problem = "Paper does not have a number"
         print("**",Problem,"**")
         Problems.append(Problem)
         ValidSoFar = False

   if (ValidSoFar) :

      #  Valid leading letter, now decode the number, and there are different
      #  conventions for the different paper types.

      Number = Paper[1:]
      NumChars = len(Number)

      if (VictoriaPosters):
         if (NumChars != 2):
            Problem = \
               "Poster numbers must be two digits, with leading zeros if needed"
            print("**", Problem, "**")
            Problems.append(Problem)
            ValidSoFar = False
         else:
            N = 0
            for Char in Number:
               Value = ord(Char) - ord('0')
               if (Value < 0 or Value > 9):
                  Problem = "Non-numeric character (" + Char + \
                            ") in paper number"
                  print("**", Problem, "**")
                  Problems.append(Problem)
                  ValidSoFar = False
                  break
               N = N * 10 + Value
            if (ValidSoFar and N == 0):
               Problem = "Poster number cannot be zero"
               print("**", Problem, "**")
               Problems.append(Problem)
               ValidSoFar = False
      else:
         if (Letter == 'B' or Letter == 'F' or Letter == 'D' or Letter == 'T') :
           if not CapeTownPosters:
               #  BoFs, Focus Demos, Demo booths, and Tutorials just have a number,
               #  with no leading zeros.

               Leading = True
               for Char in Number :
                   if (Leading) :
                       if (Char == '0') :
                           Problem = "Paper number should not have leading zeros"
                           print("**",Problem,"**")
                           Problems.append(Problem)
                           ValidSoFar = False
                   Leading = False
                   Value = ord(Char) - ord('0')
                   if (Value < 0 or Value > 9) :
                       Problem = "Non-numeric character (" + Char + ") in paper number"
                   print("**",Problem,"**")
                   Problems.append(Problem)
                   ValidSoFar = False
                   break

         if (Letter == ('X' if CapeTownPosters else 'P') and not TriestePosters) :

            #  This section checks for a valid poster number using the style in
            #  use up to Trieste. This requires a poster number to be a 3 digit
            #  number, with leading zeros if necessary.
            if (NumChars != 3) :
               Problem = \
                "Poster numbers must be three digits, with leading zeros if needed"
               print("**",Problem,"**")
               Problems.append(Problem)
               ValidSoFar = False
            else :
               N = 0
               for Char in Number :
                  Value = ord(Char) - ord('0')
                  if (Value < 0 or Value > 9) :
                     Problem = "Non-numeric character (" + Char + \
                                                          ") in paper number"
                     print("**",Problem,"**")
                     Problems.append(Problem)
                     ValidSoFar = False
                     break
                  N = N * 10 + Value
               if (ValidSoFar and N == 0) :
                  Problem = "Poster number cannot be zero"
                  print("**",Problem,"**")
                  Problems.append(Problem)
                  ValidSoFar = False

         if (Letter == 'I' or Letter == 'O' or \
            (Letter == ('X' if CapeTownPosters else 'P') or (CapeTownPosters and Letter in "BFDT") and TriestePosters)) :

            #  Oral presentation numbers (and posters using the Trieste convention)
            #  have the form S-N where S is the session and N the number. Go
            #  through the digits, changing from session to number when a '-' is
            #  found.

            S = 0
            N = 0
            Session = True
            Leading = True
            if CapeTownPosters and len(Number) != 3:
                Problem = "PID number should be 3 digit and should have leading zeros if needed"
            for Char in Number :
               if (Leading) :
                  if (Char == '0' and not CapeTownPosters) :
                     if (Session) :
                        Problem = "Session number should not have leading zeros"
                     else :
                        Problem = "Paper number should not have leading zeros"
                     print("**",Problem,"**")
                     Problems.append(Problem)
                     ValidSoFar = False
                     break
                  Leading = False
               if (Char == '.' or Char == '_') :
                  Problem = \
                    "Use '-' instead of '_' or '.' to separate session and number"
                  print("**",Problem,"**")
                  Problems.append(Problem)
                  ValidSoFar = False
                  break
               if (Char == "-") :
                  if (Session) :
                     Session = False
                     Leading = True
                  else :
                     Problem = "Multiple '-' characters in paper number" + \
                                                       ") in paper number"
                     print("**",Problem,"**")
                     Problems.append(Problem)
                  continue
               Value = ord(Char) - ord('0')
               if (Value < 0 or Value > 9) :
                  Problem = "Non-numeric character (" + Char + \
                                                       ") in paper number"
                  print("**",Problem,"**")
                  Problems.append(Problem)
                  ValidSoFar = False
                  break
               if (Session) :
                  S = S * 10 + Value
               else :
                  N = N * 10 + Value
            if (ValidSoFar) :
               if (S == 0 or N == 0) and not CapeTownPosters:
                  Problem = "Session or paper number cannot be zero"
                  print("**",Problem,"**")
                  Problems.append(Problem)
                  ValidSoFar = False

   if (not ValidSoFar) :
      if (not (Paper[0] == 'X' and XAllowed)) :
         Problem = "Paper name '" + Paper + "' is invalid"
         Problems.append(Problem)

   return ValidSoFar


# ------------------------------------------------------------------------------

#                       C h e c k  U n p r i n t a b l e
#
#  This routine looks at the main .tex file for the paper and checks to see
#  if any of the lines in it contain unprintable characters. A number of
#  ADASS papers are submitted with character encodings for accented characters
#  that use an extended ASCII character set rather than the standard LaTeX
#  sequences for these accented characters. Some LaTeX installations seem to
#  handle these better than others, but it's probably best if they aren't used
#  at all. This returns True if any unprintable characters were found, False
#  otherwise.

def CheckUnprintable (TexFileName,Encoding) :

   ReturnOK = False
   LineNumber = 0
   TexFile = open(TexFileName,mode='r')
   for TexFileLine in TexFile :
      LineNumber = LineNumber + 1
      if (not TexFileLine.startswith("%")) :
         Problem = AdassChecks.CheckCharacters(TexFileLine,LineNumber, \
                                                             None,Encoding)
         if (Problem) : ReturnOK = True
   TexFile.close()

   return ReturnOK


# ------------------------------------------------------------------------------

#                       G e t  F i l e  E n c o d i n g s
#
#   This routine looks at the main .tex file and returns a set of possible
#   encodings that it may be using (ASCII, MacRoman, Latin1, UTF-8). It
#   reports any possible ambiguities.

def GetFileEncodings (TexFileName,Problems) :

   Report = []
   Encodings = []
   Certainty = AdassChecks.GetFileEncoding(TexFileName,Encodings,Report)
   if (len(Encodings) == 1) :
      print("")
      if (Encodings[0] == "ASCII") :
         print("File is encoded in standard ASCII")
      else :
         print("File contains characters that may not be supported" + \
                                              " by all LaTeX installations.")
         if (Certainty == 100) :
            print("File is encoded using",Encodings[0])
         else :
            print("File appears to be encoded using",Encodings[0])
            for Line in Report :
               print(Line)
            print("")
            Problems.append("File contains non-standard characters," + \
                     " and there is some uncertainty about the encoding used")
   else :
      print("File contains extended characters that may not be supported")
      print("by all LaTeX installations, and the encoding is ambiguous")
      Message = "File could be encoded using any of: "
      for Encoding in Encodings :
         Message = Message + ' ' + Encoding
      print(Message)
      for Line in Report :
         print(Line)
      Problems.append("File contains non-standard characters," + \
                                       " and the encoding is ambiguous")

   return Encodings

# ------------------------------------------------------------------------------

#       C h e c k  S u b j e c t I n d e x E n t r i e s
#
#  Checks all ssindex{} entries are valid, i.e. exist in the subject keyword lists
#  Does return True if no problems found at all
#
#  Harro Verkouter: 11 Feb 2020  Added this check
from   operator    import truth, methodcaller, __add__
from   functools   import reduce, partial
from   collections import deque
import re, AdassConfig, AdassIndex

compose       = lambda *fns   : (lambda x: reduce(lambda acc, f: f(acc), reversed(fns), x))
drain         = partial(deque, maxlen=0)
Filter        = lambda pred: partial(filter, pred)
Map           = lambda fn: partial(map, fn)
Reduce        = lambda r: partial(reduce, r)
# Read all "\ssindex{...}" and "%\ssindex{...}" entries from a tex file
get_ssindices = compose(set, Map(methodcaller('group', 1)), Filter(truth),
                        Map(re.compile(r'^%?\\ssindex{([^}]*)}.*$').match), open)

def CheckSubjectIndexEntries(Paper, Problems, TexFileName = "") :
    # Read the total list of keywords from subjectKeywords.txt and newKeywords.txt
    # Is there a better way to use AdassConfig.* methods to point at relative file paths?
    Entries = compose(set, Reduce(__add__), Map(AdassIndex.ReadIndexList))(
                      ['../Author_Template/subjectKeywords.txt', '../Author_Template/newKeywords.txt'] )
    if not Entries:
        Problems.append( "No subject keywords found **at all**?! (../Author_Template/{subject|new}Keywords.txt missing?" )
        return False

    # ssindex entries that are not in Entries pose a problem!
    missing = get_ssindices(Paper + ".tex" if TexFileName == "" else TexFileName) - Entries
    if missing:
        Problems.append( "Found ssindex{} entries that are not in subjectKeywords.txt/newKeywords.txt:\n" +
                         "".join( map("\t{0}\n".format, missing) ) )
    return not missing

# ------------------------------------------------------------------------------

#                   M a i n  P a p e r  C h e c k  P r o g r a m
#
#  This is the main code for the program. For details of how to invoke it,
#  see the header comments.

#  First, just check we have the necessary arguments.

NumberArgs = len(sys.argv)
if (NumberArgs < 3) :
   print(sys.argv)
   print("Usage: PaperCheck <paper> <author>")
   print("<paper> should be the identifier for the paper, eg O5-4")
   print("<author> should be the surname of the first author")
   print("e.g. PaperCheck 05-4 Jones")
else :

   Paper = sys.argv[1]
   PaperAuthor = sys.argv[2]
   if NumberArgs>3:
       PaperAuthor = " ".join(sys.argv[2:])

   print("")
   print("          A D A S S   P a p e r   C h e c k")
   print("")
   print("This program will run a number of checks on the files in the")
   print("default directory, assuming these include the main .tex file for")
   print("the paper",Paper,"and any associated .eps graphics files and any")
   print("supplied .bib BibTeX file.")
   print("")
   print("The surname of the main author is assumed to be",PaperAuthor)
   print("")
   print("This program cannot check all the possible problems with the paper.")
   print("It does not check that the paper typesets properly using LaTeX,")
   print("and it does not check the content of the paper or the references.")
   print("However, it does perform a number of basic checks that will also")
   print("be performed by the ADASS editors, and it will save a lot of time")
   print("if you submit .tex files that pass these checks.")
   print("")

   Problems = []
   Step = 0

   #  Should check that we have a conforming paper name.

   CheckPaperName(Paper,Problems)

   #  Locate the main .tex file for the paper.

   Step = Step + 1
   print("")
   print("Step",Step," - Locate main .tex file for paper -------------------")

   TexFileName = FindTexFile(Paper,Problems)
   if (TexFileName == "") :

      print("Unable to continue without a main .tex file for the paper")

   else :

      print("Found file ",TexFileName)


      #  Preliminary step. See if the TexParser used by AdassChecks has any
      #  problems with the .tex file. If so, it may well generate incorrect
      #  results.

      TexFile = open(TexFileName,mode='r')
      TheScanner = TexScanner.TexScanner()
      TheScanner.SetFile(TexFile)
      Finished = False
      while (not Finished) :
         Finished =  TheScanner.GetNextTexCommand(None,None,None)
      if (not TheScanner.ParsedOK()) :
         print("")
         print("The parser used for these tests reported a problem:")
         Report = TheScanner.GetReport()
         for Line in Report :
            print(Line)
         Problems.append("There was a problem parsing the .tex file")
      TexFile.close()

      #  Check to see if the main .tex file makes use of any non-standard
      #  LaTeX packages..

      Step = Step + 1
      print("")
      print("Step",Step," - Check for use of unsupported LaTeX packages -------")

      AllOK = AdassChecks.CheckPackages(Paper,TexFileName)
      if (AllOK) :
         print("No unsupported packages used")
      else :
         Problems.append("Problems were found with the use of LaTeX packages")

      #  Check to see if the main .tex file contains any characters some
      #  LaTeX installations might have problems with..

      Step = Step + 1
      print("")
      print("Step",Step," - Check for unprintable characters in the .tex file -")

      Encodings = GetFileEncodings(TexFileName,Problems)
      Warned = False
      for Encoding in Encodings :
         print(" ")
         print("Assuming file is encoded using",Encoding)
         Problem = CheckUnprintable(TexFileName,Encoding)
         if (Problem) :
            if (not Warned) : Problems.append( \
                     "Unprintable characters in the .tex file should be fixed")
            Warned = True
         else :
            print("No unprintable characters found - all OK")

      #  Check that a proper BibTeX file is being used, not an old-style
      #  bibliography using \bibitem entries..

      Step = Step + 1
      print("")
      print("Step",Step," - Check that bibliography entries use a BibTex file -")

      BibFileName = CheckBibFileUsage(TexFileName,Problems)

      #  Check on the references supplied and cited in .tex file.

      Step = Step + 1
      print("")
      print("Step",Step," - Check references against citations ---------------")

      AllOK = AdassChecks.VerifyRefs(Paper,False,TexFileName,BibFileName)
      if (AllOK) :
         print("No problems found")
      else :
         Problems.append("Problems were found with the use of references")


      #  Check explicitly on the use of \cite for any references.

      Step = Step + 1
      print("")
      print("Step",Step," - Check use of use of \cite for references ---------")

      AllOK = AdassChecks.CheckCite(Paper,TexFileName)
      if (AllOK) :
         print("No problems found")
      else :
         Problems.append(
            "References make use of \cite instead of \citep or \citet")

      #  Check on the graphics files supplied and used by the main .tex file.

      Step = Step + 1
      print("")
      print("Step",Step," - Check use of graphics files ----------------------")

      AllOK = AdassChecks.VerifyEps(Paper,TexFileName)
      if (AllOK) :
         print("No problems found")
      else :
         Problems.append("Problems were found with the use of graphics files")

      #  Check the running heads for the paper specified by the main .tex file.

      Step = Step + 1
      print("")
      print("Step",Step," - Check the running heads for the paper ------------")

      AllOK = AdassChecks.CheckRunningHeads(Paper,TexFileName)
      if (AllOK) :
         print("No problems found")
      else :
         Problems.append("Problems were found with the use of \\markboth")


      #  Check on the parsing of the author list from the .tex file.

      Step = Step + 1
      print("")
      print("Step",Step," - Check parsing of author list ---------------------")

      Notes = []
      AuthorList = AdassChecks.GetAuthors(Paper,Notes,TexFileName)
      print("Author list parsed as follows (as surname, then initials):")
      for Author in AuthorList :
         print("   ",Author)
      if (len(Notes) == 0) :
         print("No problems found")
      else :
         print("The following possible problems were found:")
         for Note in Notes :
            print("*",Note,"*")
         Problems.append("There may be issues with the author list")
      if (len(AuthorList) > 0) :
         FirstAuthor = AuthorList[0]
         if (not FirstAuthor.startswith(PaperAuthor)) :
            FirstAuthor = \
              FirstAuthor.replace("\\","").replace("'","").replace("`","")
            TrimPaperAuthor = \
              PaperAuthor.replace("\\","").replace("'","").replace("`","")
            if (not FirstAuthor.startswith(TrimPaperAuthor)) :
               Problem = "First author does not appear to be " + PaperAuthor
               print("**",Problem,"**")
               Problems.append(Problem)

      #  Check if the ssindex keywords in the file are valid

      Step = Step + 1
      print("")
      print("Step",Step," - Check ssindex entries ---------------------")

      if not CheckSubjectIndexEntries(Paper, Problems, TexFileName) :
          print("** There may be undefined ssindex keywords in the tex file")
      else:
          print("No problems found")

      #  Check if there is a copyright form
      Step = Step + 1
      print("")
      print("Step", Step, " - Check copyright form --------------------")
      if (not FindCopyrightForm(Paper, Author, Problems)):
         Problem = "CopyRight form not found"
      else:
         print("CopyRight form found")

      #  Summarise any problems.

      print("")
      print("---------------- Summary ----------------------------------------")
      if (len(Problems) <= 0) :
         print("")
         print("The paper has passed the very basic checks" \
                                                      " run by this program.")
         print("")
         print("You need to make sure you have followed the ADASS manuscript")
         print("instructions, and you need to make sure that your paper")
         print("typesets without any LaTeX errors or warnings, and is within")
         print("the page limits.")

      else :
         print("Some problems were found with this paper, as follows:")
         for Problem in Problems :
            print(Problem)
         print("For more details, see the earlier diagnostics from the", \
                                                          "various stages")

      #  See if there is a copyright form

      sys.exit( - len(Problems) )


==> TexScanner.py <==
#!/usr/bin/env python3

#                    T e x  S c a n n e r . p y
#
#  Defines a TexScanner class that can be used to extract LaTeX directives
#  from a .tex file. Call SetFile() to supply a reference to an already
#  open .tex file, then use successive calls to GetNextTexCommand() to get 
#  all the tex directives and their parameters from the file. This probably
#  isn't of very general utility when it comes to parsing .tex files, but
#  it is useful for the ADASS editing purposes for which it was written,
#  where all that was wanted was to find graphics or citation commands and
#  see what files or references they were using.
#
#  Parsing LaTeX files is tricky, and this code isn't perfect by any means.
#  There are lots of constructs that will fool it, usually into missing
#  commands that it ought to spot. If it manages to spot any problems, this
#  can be checked using a call to ParsedOK() and details of any problem can
#  be obtained by calling GetReport(). In testing, I have seen this parser
#  complain about unclosed braces that turn out to be due to an unescaped
#  comment character that LaTeX has not complained about. (Parsing problems
#  often seem to be associated with the use of '{','[' and '%' in math
#  expressions, and it may be that the parser needs to know about math mode.)
#  This code would benefit from a proper review and possible reworking some day.
#
#  History:
#     14th Jan 2016. Original version, KS.
#     28th Jan 2016. GetNextWord() now allows for nesting. GetNextTexCommand()
#                    now allows for any number of required and/or optional
#                    arguments. The list it returns can be of any length, not
#                    always one of three items, so calling code will need to
#                    be modified. KS.
#      1st Feb 2016. Interface to GetNextTexCommand() reworked to use a
#                    callback for each new command found. This should make it
#                    easier to introduce a recursive scan that catches commands
#                    included within the arguments to other commands, although
#                    at the moment this is not implemented. KS.
#     11th Feb 2016. GetTexCommand() now does do a recursive scan through the
#                    arguments of the commands it finds. KS.
#     16th Feb 2016. Now catches multiple LaTeX directives in one argument, eg
#                    \citetext{\citealp{l1980}, implemented in \citealp{w12}}
#     30th Mar 2016. Now checks to see if '%' characters are comment characters
#                    or just literal '%' that have been escaped. KS.
#      7th Apr 2016. Fixed obscure parsing bug triggered by the sequence 
#                    "$\mu$m" which caused the scanning of the string containing
#                    it to be terminated prematurely. It's because the code
#                    had assumed that all \directives would be terminated by
#                    a line break, space, or a '{' or '[', which is not of
#                    course the case. Strange it took this long to show up. KS.
#     12th Apr 2016. GetNextChar() now intercepts "\n" characters and treats
#                    them as spaces - this is essentially what LaTeX does. KS.
#      2nd May 2016. Fixed a parsing problem where a slightly unusual sequence
#                    (involving a \newcommand definition on a single line} sent
#                    the parser into infinite recursion. KS.
#     24th Jul 2017. Fixed a problem seen in a .tex file that had an equation
#                    that involved an escaped brace '\{' character. This was
#                    being treated as a delimiter, with unfortunate results.
#                    WasEscaped now records if the last character, as returned
#                    by GetNextChar(), was escaped, and GetNextWord() uses this
#                    to ignore escaped braces and parentheses. KS.
#     25th Jul 2017. Added a check for a parser runaway, and the routines
#                    ParsedOK() and GetReport(). GetNextWordFromString{} now
#                    has the same tests for escaped braces as used by
#                    GetNextWord(). KS.
#     15th Aug 2017. Converted to run under Python3, using 2to3. Added
#                    the importing of items from __future__ to allow this to
#                    run under either Python2 or Python3. (In actuality, this
#                    code worked unchanged under Python3, and since it doesn't
#                    use print, doesn't really need that future import, but it
#                    seems to be good practice anyway.) KS.
#

from __future__ import (print_function,division,absolute_import)

import os
import sys
import string

class TexScanner(object):

   def __init__(self):
      self.FileIdSet = False
      self.Escaped = False
      self.WasEscaped = False
      self.LastChar = ""
      self.LastWord = ""
      self.Line = 0
      self.Problems = []
      
   def SetFile(self,FileId) :
   
      #  Needs to be called before any of the Get... routines. This passes
      #  the Id of an open .tex file to the scanner.
      
      self.FileId = FileId
      self.FileIdSet = True
      self.Line = 0
      self.Problems = []
   
   def ParsedOK(self) :
   
      #  Returns True if the .tex file parsed without problems. If it returns
      #  False, GetReport() can be called to get a description of what happened.
      
      return (len(self.Problems) == 0)
   
   def GetReport(self) :
   
      #  If the file parsed with problems, this returns a list of strings that
      #  describe what happened. If the file parsed OK, this returns an empty
      #  list.
      
      return self.Problems
   
   def GetNextChar(self) :
   
      #  Returns the next character from a .tex file. If a comment character
      #  ('%') is encountered, this skips to the end of the current line and
      #  returns the newline character at the end. If the end of the file is
      #  reached, or if the file is not open, this returns an empty string. 
      #  Allow for the case where the comment character was escaped, in which
      #  case treat it as a literal '%'. LaTeX treats an end of line like a 
      #  space, and we intercept "\n" characters and turn them into spaces to
      #  get the same effect.
      
      Char = ""
      if (self.FileIdSet) :
         Char = self.FileId.read(1)
         if (Char == "%") :
            if (not self.Escaped) :
               while (True) :
                  Char = self.FileId.read(1)
                  if (Char == "\n" or Char == "") : break
         self.WasEscaped = self.Escaped
         self.Escaped = (Char == "\\")
         if (Char == "\n") :
            Char = " "
            self.Line = self.Line + 1
      return Char 
          
   def GetNextLine(self) :
   
      #  Returns the next line from a .tex file, with comments stripped out.
      #  This means anything in a line from the first '%' character up to but
      #  not including the final newline character is removed from the line.
      #  It does mean than a line that starts with a '%' is returned as a
      #  blank line - just a newline; it is not ignored completely. If the
      #  end of the file is reached, or the file is not open, this returns
      #  an empty string. (Note that this routine isn't used any more by the
      #  other routines in this file, although it was originally.)
      
      Result = ""
      while (True) :
         Char = self.GetNextChar()
         Result = Result + Char
         if (Char == "\n" or Char == "") : break
      return Result
      
   def GetNextWord(self):
   
      #  Returns the next 'word' from a .tex file. Comments are ignored, and
      #  a 'word' is defined slightly unusually here in order to help with
      #  processing LaTeX directives. Anything enclosed in {} or in []
      #  braces or brackets, including the enclosing {} or [] is considered
      #  a word. Blanks and { and [ characters delimit words, as do the 
      #  ends of lines, which are assumed to be one or more of \n and \r
      #  characters. Ends of lines are removed when encountered within
      #  {} or [] characters.
      
      Word = ""
      
      #  Find the first non-blank character (treating newline characters
      #  and carriage returns as blanks).
      
      while (True) :
         if (self.LastChar != "") :
            Char = self.LastChar
         else :
            Char = self.GetNextChar()
         self.LastChar = ""
         if (Char != " " and Char != "\n" and Char != "\r") : break
      if (Char != "") :
         Word = Word + Char
         
         #  If the word started with a { or [, then we ignore blanks and
         #  keep going until we hit the corresponding closing character
         #  (or the end of the file). Allow for nesting. Note that when
         #  GetNextChar() returns an empty string, that's the end of the file.
         
         Escaped = self.WasEscaped
         if ((Char == "{" or Char == "[") and not Escaped) :
            Start = Char
            if (Start == "{") : End = "}"
            if (Start == "[") : End = "]"
            Nesting = 1
            Line = self.Line + 1
            while (True) :
               Char = self.GetNextChar()
               if (Char == "") :
                  self.Problems.append(
                          "The file appears to have an unclosed '" \
                                            + Start + "' in line " + str(Line))
                  self.Problems.append("The file may be missing a '" + End + \
                                                    "' character or there may")
                  self.Problems.append(
                      "be a problem with nested braces or with '%' characters")
                  break
               Escaped = self.WasEscaped
               if (Char != '\n' and Char != '\r') : Word = Word + Char
               if (Char == Start and not Escaped) : Nesting = Nesting + 1
               if (Char == End and not Escaped) :
                  Nesting = Nesting - 1
                  if (Nesting <= 0) : break
            
         else :

            #  Otherwise, just keep going until we hit a blank or one of
            #  the delimiting braces. Either of these will terminate the word,
            #  but if it was a brace, we need to remember it for the next
            #  time we're called. 

            while (True) :
               Char = self.GetNextChar()
               Escaped = self.WasEscaped
               if (Char == "") : break
               if (Char == " " or Char == '\r' or Char == '\n') : break
               if ((Char == "{" or Char == "[") and not Escaped) :
                  self.LastChar = Char
                  break
               Word = Word + Char
      return Word
                           
   def GetNextTexCommand(self,Callback,ClientData,ClientExtra) :
   
      #  Searches for the next Tex/LaTeX command read from the open .tex file.
      #  and calls the specified callback routine with the details of the
      #  command. The callback routine is called with a first argument that
      #  gives the command details, followed by the arguments supplied 
      #  as ClientData and ClientExtra. The command details are supplied 
      #  as a list of strings. The first is the LaTeX directive, beginning
      #  with '\'. Subsequent strings are the arguments that followed
      #  the directive, either {required} (in curly braces) or [optional]
      #  (in square brackets). The arguments are returned with the beginning
      #  and ending braces included. If the end of the file is reached, this
      #  routine returns True; otherwise it returns False.
      #
      #  Because the arguments for the LaTeX command may themselves contain
      #  further LaTeX commands, this routine also searches recursively
      #  through each argument, and will call the callback routine for each
      #  command found. To get every LaTeX command in the .tex file, this
      #  routine should continue to be called until it returns True.
      #
      #  Callback can be passed as None, in which case no callback is made -
      #  this can be used for a quick check that the file can be parsed.
      
      Finished = True
      Command = []
      Directive = ""
      while (True) :
         if (self.LastWord == "") :
            Word = self.GetNextWord()
         else :
            Word = self.LastWord
            self.LastWord = ""
         if (Word == "") : break
         # (This doesn't handle the case where there are multiple directives
         # in the one word, eg "\it{text}\emph{text}". It will only find
         # the first.)
         BSlashIndex = Word.find('\\')
         if (BSlashIndex >= 0) :
            Directive = Word[BSlashIndex:]
            break
      if (Directive != "") :
         Command.append(Directive)
         Word = self.GetNextWord()
         while (Word != "") :
            if (Word[0] == '[' or Word[0] == '{') :
               Command.append(Word)
               
               #  Search each argument recursively for any LaTeX commands
               #  it may contain.
               
               Word = Word[1:len(Word) - 1]
               self.GetNextTexCommandFromString(Word,\
                                            Callback,ClientData,ClientExtra)
               Word = self.GetNextWord()
            else :
               self.LastWord = Word
               break
         if (Callback != None) : Callback(Command,ClientData,ClientExtra)
         Finished = False
      return Finished
     
   def GetNextWordFromString(self, String, Posn):
   
      #  Returns the next 'word' from a string, given the string and a start
      #  position in the string. It is assumed that the string contains no
      #  comments. A 'word' is defined slightly unusually here in order to 
      #  help with processing LaTeX directives. Anything enclosed in {} or
      #  in [] braces or brackets, including the enclosing {} or [] is 
      #  considered a word. Blanks and { and [ characters delimit words.
      #  This routine returns a pair comprising the word and the value
      #  for Posn to be used for the next call. When the end of the string
      #  is reached, the pair returned is ("",0). The Posn value starts from
      #  0, in the usual Python way.
      #
      #  This code is similar in structure to GetNextWord(), but it's easier
      #  to move around in a string than it is in a file. Note the assumption
      #  that this will be used mainly on words that have been obtained via
      #  GetNextWord() and so will already have things like comments stripped
      #  out. The intent is that this will be used recursively to split up
      #  words that themselves contain LaTeX commands, eg
      #  \center{\it{text}\cite{ref}}
      #  where GetNextWord will find "\center" and then "{\it{text}\cite{ref}}"
      #  and we need to use this routine to split up that nested second word.
      
      Word = ""
      Char = ""
      Escaped = False
      if (Posn > 0) :
         Escaped = (String[Posn - 1] == '\\')
      
      #  Find the first non-blank character.
      
      Index = Posn
      while (Index < len(String)) :
         Char = String[Index]
         Index = Index + 1
         if (Char != " ") : 
            Word = Word + Char
            Escaped = (Char == '\\')
            break
      
      #  See if we found anything. If not, quit now.
      
      if (Word != "") :
         
         #  If the word started with a { or [, then we ignore blanks and
         #  keep going until we hit the corresponding closing character
         #  (or the end of the string). Allow for nesting.
         
         if (Char == "{" or Char == "[") :
            Start = Char
            if (Start == "{") : End = "}"
            if (Start == "[") : End = "]"
            Nesting = 1
            while (Index < len(String)) :
               Char = String[Index]
               Index = Index + 1
               if (Char == "") : break
               Word = Word + Char
               if ((Char == Start) and not Escaped) : Nesting = Nesting + 1
               if ((Char == End) and not Escaped) :
                  Nesting = Nesting - 1
                  if (Nesting <= 0) : break
                  Escaped = (Char == '\\')
      
         else :

            #  Otherwise, just keep going until we hit a blank or one of
            #  the delimiting braces. Either of these will terminate the word,

            while (Index < len(String)) :
               Char = String[Index]
               if (Char == " ") : break
               if ((Char == "{" or Char == "[") and not Escaped) : break
               Index = Index + 1
               Word = Word + Char
               Escaped = (Char == '\\')

      if (Word == "") : Index = 0
      
      return (Word,Index)

   def GetNextTexCommandFromString(self,\
                             String,Callback,ClientData,ClientExtra) :
      
      #  This is similar to GetNextTexCommand(), except that it works not on
      #  a file but on a string, and it works recursively, calling itself
      #  to search the arguments of any command to see if they themselves
      #  contain more commands. Each time a command is found, the specified
      #  callback routine is called with the command details and the client
      #  arguments, just as for GetNextTexCommand(). Callback can be passed
      #  as None, in which case no callback is made - this can be used for a
      #  quick check that the file can be parsed.
      
      Posn = 0
      More = True
      while (More) :
         Directive = ""
         Command = []

         #  Apart from the recursion, this code follows the general lines of
         #  GetNextTexCommand().

         while (True) :
            WordPair = self.GetNextWordFromString(String,Posn)
            Word = WordPair[0]
            Posn = WordPair[1]
            if (Word == "") : break
            if (Word[0] == '[' or Word[0] == '{') :
               self.GetNextTexCommandFromString(Word[1:len(Word) - 1],\
                                               Callback,ClientData,ClientExtra)
            BSlashIndex = Word.find('\\')
            if (BSlashIndex >= 0) :
               Directive = Word[BSlashIndex:]
               break
         More = False
         if (Directive != "") :
            Command.append(Directive)
            WordPair = self.GetNextWordFromString(String,Posn)
            Word = WordPair[0]
            Posn = WordPair[1]
            if (Word != "") :
               if (Word[0] == '[' or Word[0] == '{') :
                  self.GetNextTexCommandFromString(Word[1:len(Word) - 1],\
                                               Callback,ClientData,ClientExtra)
            while (Word != "") :
               if (Word[0] == '[' or Word[0] == '{') :
                  Command.append(Word)
                  WordPair = self.GetNextWordFromString(String,Posn)
                  Word = WordPair[0]
                  Posn = WordPair[1]
                  if (Word != "") :
                     if (Word[0] == '[' or Word[0] == '{') :
                        self.GetNextTexCommandFromString(Word[1:len(Word) - 1],\
                                               Callback,ClientData,ClientExtra)
                     More = False
                     if (String[Posn:].strip(" \\r\\n") != "") : More = True
               else :
                  More = True
                  break
            if (Callback != None) : Callback(Command,ClientData,ClientExtra)
            


==> ascl.py <==
#! /usr/bin/env python3
#
#   quick helper code for ASCL editing (Teuben/Allen)
#   is really part of the git module 'teuben/ascl-tools' but placed here
#   for convenience
#
#   Typical usage:
#         ./ascl.py sample.tex
#   will return a somewhat noisy list of the lines that potentially need
#   a set of %\ooindex{} entries for the ADASS proceedings to make the ASCL index.
#         ./ascl.py codename
#   returns 
#
#   @todo:  terminal markers highlight?
#           use puncuation to break words?  NO
#           won't catch "MIRIAD's" - should we search for    KEYWORD's as well
#           won't catch MIRIAD\footnote
#
#   Version:     25-jan-2014 for ADASS2013 proceedings
#                21-aug-2016 try to find alternate ascl2.txt from the pathname if a local version not present
#                            convert to python3
#                12-dec-2018 integrating into ADASSProceedings/Author_Template for the 2018 proceedings
#                 6-oct-2020 allow asclKeywords with codes that contain a space (by using a 2nd :)

from __future__ import print_function

import sys
import os

debug   = False
punct   = ['.', ',', '/', ':', ';', '{', '}', '@', '(', ')', '[', ']', '\\', '\'', '"', '!']


def printf(format, *args):
    sys.stdout.write(format % args)

def parse1(file):
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    print("Found %d lines in %s" % (len(lines),file))
    # look for
    #     <tr><td>ascl:1102.023</td><td>21cmFAST:
    magic = '<tr><td>ascl:'
    len1 = len(magic)
    codes = {}
    for line in lines:
        if line[0:len1] == magic:
            line1 = line[len1:80]
            id = line1[0:8]
            tmp     = line1[17:80]
            # print "    ",line1[0:50]
            ic = tmp.find(':')
            code = tmp[0:ic]
            code_words = code.split()
            codes[code] = id
            if len(code_words) > 1:
                print('# ascl:'+id,code)
            else:
                print('ascl:'+id,code)
    print('Found %d code entries' % len(codes))
    return codes

def parse2(file):
    """ read quick index for ADASS """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    codes = {}
    # file has     "ascl:1234.123 Code_Name"
    # oct-2020     "ascl:1234.123 Code Name:Comments" to deal with spaces in code names
    for line in lines:
        if line[0] == '#': continue
        words = line.split(':')
        aid = words[1].split()[0]                # ascl id, e.g.  "1234.123"
        acn = ' '.join(words[1].split()[1:])     # code name, but wow, look at this construct
        codes[acn.lower()] = "\\ooindex{%s, ascl:%s}" % (acn,aid)
        #print(aid,acn)
        #
        #   OLD pre-2020 style
        #codename = words[1].lower()
        #codes[codename] = "\\ooindex{%s, %s}" % (words[1],words[0])

    return codes

def parse3(file,codes):
    """
    codename ->   codename\ooindex{codename, ascl_id}
    """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    if debug: print(codes)
    for line in lines:
        print('LINE: ',line)
        line2 = ''
        has_a_code = False
        words = line.split(' ,')
        for word in words:
            print('WORD: ',word)
            if word in codes: 
                has_a_code = True
                line2 = line2 + "%s\\ooindex{%s, %s} " % (word,word,codes[word])
            else:
                line2 = line2 + word + " "
        if has_a_code:
            print("# " + line)
            print(line2)
        else:
            print(line)


def wclean(word):
    """make clean punctuation-free words
    """
    w = word.lower()
    len1 = len(punct)
    # remove iteratively, all punctuation at the start
    while True:
        done = True
        for p in punct:
            if w[0] == p:
                w = w[1:]
                done = False
                if len(w) == 0:
                    return w
                break
        if done:
            break
    len2 = len(w)
    if len2 == 0:
        return w
    # remove iteratively, all punctuation from the end
    while True:
        done = True
        for p in punct:
            if w[-1:] == p:
                w = w[:-1]
                done = False
                break
        if done:
            break
    return w


def parse4(file,codes,comment):
    """
    codename ->   codename\ooindex{codename, ascl_id}

    codename ->
    %
    """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    if debug: print(codes)
    ln = 0
    for line in lines:
        ln = ln + 1
        if debug: print('LINE: '+line)
        line2 = ''
        has_a_code = False
        words = line.split()
        for dword in words:
            word = wclean(dword)
            if debug: print('WORD: ',dword,word)
            #if codes.has_key(word):                        # not python3
            if word in codes:
                has_a_code = True
                line2 = line2 +  comment + "%s \n" % (codes[word])
        if has_a_code:
            print("#[%d] %s" % (ln,line))
            print(line2)
        else:
            if debug: print(line)
    ns = 0
    for line in lines:
        if line.find('\ooindex{') > 0:
            ns = ns + 1
    if ns>0:
        print("Warning: I already found %d ASCL entries" % ns)
        for line in lines:
            if line.find('\ooindex{') > 0:
                print(line.strip())
        


#parse3('sample.tex',codes)

if __name__ == '__main__':
    comment = '%'                        # pick '%' or ''
    afile = 'asclKeywords.txt'
    if len(sys.argv) == 1:
        print("Usage: %s tex_file" % sys.argv[0])
        print("")
        print("Scans tex_file for occurences of ASCL code names, and prints out the ")
        print("corresponding %\ooindex{NAME, ascl:yymm:nnn} to be cut and pasted into tex_file")
        print("including the line number and text that triggered the match")
        print("Lookup table of codes in %s" % afile)
        sys.exit(0)

        
    filename = sys.argv[1]
    if os.path.exists(filename):
        if False:
            codes = parse1('ascl.php')
        else:
            codes = parse2(afile)
        parse4(filename,codes,comment)
    else:
        # could try grepping this as a word in 'afile'
        codename = filename.lower()
        #
        codes = parse2(afile)
        if codename in codes:
            print(codename,codes[codename])
        


==> detect_tex.py <==
#!/usr/bin/env python3

import os, sys

# Kludge to detect the TEX file to use as makedefs don't seem to be picked up
# by GNU Make under zsh / at least not in combination with the csh scripts in the
# repo

def FindTexFile (Paper,Problems) :
   TexFileName = Paper + ".tex"
   print("%The main .tex file for the paper should be called",TexFileName)

   #  There should be a main .tex file in the directory called <paper>.tex

   if (os.path.exists(TexFileName)) :
      print("%Found main .tex file",TexFileName,"OK", file=sys.stderr)
   else :
      print("%** Could not find",TexFileName,"**", file=sys.stderr)

      #  See if there is just one .tex file in the directory, and if so use
      #  it.

      DirList = os.listdir(".")
      TexFiles = []
      for FileName in DirList :
         if os.path.splitext(FileName)[1] == ".tex" and \
            os.path.splitext(FileName)[0].find('.') != 0 and \
            not FileName.find('_inc.tex') >= 0:
            TexFiles.append(FileName)
      if (len(TexFiles) == 1) :
         OnlyFileName = TexFiles[0]
         print("%There is just one .tex file in the directory,", file=sys.stderr)
         print("%so we will assume",OnlyFileName,"is the one to use.", file=sys.stderr)
         print("%It should be renamed as",TexFileName, file=sys.stderr)
         Problems.append("Should rename " + OnlyFileName + " as " + TexFileName)
         TexFileName = OnlyFileName
      else :
         TexFileName = ""
         if (len(TexFiles) == 0) :
            print("%** There are no .tex files in the directory **", file=sys.stderr)
            Problems.append("Could not find any .tex files in the directory")
         else :
            print("%The directory has the following .tex files:", file=sys.stderr)
            for TexFile in TexFiles :
               print("%   ",TexFile, file=sys.stderr)
            print("%Unable to know which is the main .tex file for the paper", file=sys.stderr)
            Problems.append("Cannot identify the correct .tex file to use")
   return TexFileName

if __name__ == "__main__":
    guess = sys.argv[1] if len(sys.argv) > 1 else "" 
    guess = FindTexFile(guess, [])
    print(guess)

